UFO Sightings with Matchete: Connecting BSM Lagrangians with Event Generators

We present a tool for the automated generation of Universal Feynman Output (UFO) files, used as input by many event generators, for generic Beyond the Standard Model (BSM) theories and their low-energy Effective Field Theory (EFT) descriptions. Building on the Matchete package, which provides a convenient interface for defining BSM models and deriving their EFTs via matching, our extension obtains the Lagrangian in the broken phase of the electroweak symmetry, performs automatic gauge fixing, computes all Feynman rules, imposes flavor symmetries, and exports the model in the UFO format. This significantly streamlines BSM and EFT analyses, as we illustrate with an EFT validity study for a multi-channel leptoquark search. As an application, we provide a complete UFO implementation of the Standard Model EFT up to dimension eight using the $M_W$ electroweak input scheme.

==> anc/SMEFT_EW_inputs.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    243213,       4988]
NotebookOptionsPosition[    183117,       3944]
NotebookOutlinePosition[    229397,       4797]
CellTagsIndexPosition[    229354,       4794]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Matchete SMEFT EW inputs", "Title",
 CellChangeTimes->{{3.98897006441253*^9, 
  3.988970075683601*^9}},ExpressionUUID->"d7377770-bdbe-403b-ab97-\
6743d8962550"],

Cell[CellGroupData[{

Cell["Imports", "Section",
 CellChangeTimes->{{3.988970081606005*^9, 
  3.988970082372431*^9}},ExpressionUUID->"bb36e653-6a93-48e2-b054-\
e5cc48612fdd"],

Cell["\<\
First, we load the Matchete Package into the kernel and we import the SMEFT \
Lagrangian up to d=8 in the broken phase.\
\>", "Text",
 CellChangeTimes->{{3.9954264961523542`*^9, 
  3.99542655541756*^9}},ExpressionUUID->"f4f71e95-10a2-4855-b4ac-\
9900c54cd881"],

Cell[BoxData[{
 RowBox[{"<<", "Matchete`"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L8", " ", "=", " ", 
   RowBox[{"LoadModel", "[", "\"\<SMEFT_D8_brokenPhase\>\"", "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.988970092461683*^9, 3.988970144798772*^9}, {
  3.988970825061616*^9, 3.98897082771984*^9}, {3.989044097205034*^9, 
  3.98904410392898*^9}, {3.9890443231321373`*^9, 3.9890443264363213`*^9}, {
  3.989046783067891*^9, 3.9890467921434*^9}, {3.989575773067057*^9, 
  3.989575773890834*^9}, {3.990757896576316*^9, 3.990757899368337*^9}, {
  3.997263037851921*^9, 3.997263038412*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"b3f5519c-9117-4229-9e98-202d2bde14a8"],

Cell[BoxData[
 TemplateBox[{
   TemplateBox[{7}, "Spacer1"], 
   DynamicModuleBox[{$CellContext`logo$$ = Dynamic[
       Style[$CellContext`$logoMatchete, Magnification -> 0.5]]}, 
    DynamicBox[
     ToBoxes[$CellContext`logo$$, StandardForm]], 
    Initialization :> ($CellContext`$logoMatchete = Graphics[{
         Thickness[0.001364256480218281], 
         Style[{
           
           FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
             3}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
             1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
             0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 
             3, 3}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
             0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {
             0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
             0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1,
              0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
             1, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
             0}}, {{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 
             1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}}, {{0, 2, 0}, {
             0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
             0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
             1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
             0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1,
              0}}}, {{{72.93, 83.}, {26.633000000000003`, 82.977}, {-1.742, 
             81.805}, {0.082, 78.641}, {-0.188, 66.973}, {44.672000000000004`,
              5.977000000000004}, {95.309, 2.4569999999999936`}, {
             223.895, -4.878999999999991}, {400.984, 15.824000000000012`}, {
             574.0619999999999, 22.507999999999996`}, {574.0619999999999, 
             74.629}, {426.60900000000004`, 75.59}, {191.24599999999998`, 
             83.055}, {72.93, 83.}}, {{79.766, 72.844}, {97.039, 72.844}, {
             107.301, 63.022999999999996`}, {119.85199999999999`, 72.844}, {
             138.23399999999998`, 72.844}, {134.766, 60.441}, {76.293, 
             60.441}}, {{162.82000000000002`, 72.844}, {181.42200000000003`, 
             72.844}, {184.08200000000002`, 60.441}, {152.18800000000002`, 
             60.441}}, {{204.531, 72.844}, {249.26999999999998`, 72.844}, {
             245.875, 60.586}, {196.70299999999997`, 60.586}}, {{
             266.84000000000003`, 72.844}, {300.801, 72.844}, {297.184, 
             60.441}, {252.961, 60.441}, {253.895, 63.59}, {255.617, 
             66.371}, {258.129, 68.781}, {260.93399999999997`, 71.488}, {
             263.83599999999996`, 72.844}, {266.84000000000003`, 72.844}}, {{
             307.96099999999996`, 72.844}, {325.754, 72.844}, {
             322.42999999999995`, 60.441}, {304.71099999999996`, 60.441}}, {{
             339.043, 72.844}, {356.83599999999996`, 72.844}, {
             353.58599999999996`, 60.441}, {335.57, 60.441}}, {{
             366.43399999999997`, 72.844}, {409.84000000000003`, 72.844}, {
             406.594, 60.441}, {358.457, 60.441}}, {{420.324, 72.844}, {
             465.062, 72.844}, {461.668, 60.586}, {412.5, 60.586}}, {{
             473.47999999999996`, 72.844}, {516.891, 72.844}, {513.641, 
             60.441}, {465.508, 60.441}}, {{148.277, 55.715}, {
             185.11299999999997`, 55.715}, {192.35200000000003`, 
             21.976999999999997`}, {173.82000000000002`, 
             21.976999999999997`}, {168.797, 42.055}, {158.316, 42.055}, {
             143.477, 21.976999999999997`}, {105.67999999999999`, 
             21.976999999999997`}, {114.09400000000001`, 
             52.242000000000004`}, {101.617, 42.129000000000005`}, {91.281, 
             52.242000000000004`}, {82.71900000000001, 21.976999999999997`}, {
             65.664, 21.976999999999997`}, {75.039, 55.641}, {
             133.58200000000002`, 55.641}, {125.312, 26.401999999999994`}}, {{
             213.465, 55.641}, {230.148, 55.641}, {221.21499999999997`, 
             21.976999999999997`}, {204.309, 
             21.976999999999997`}}, CompressedData["
1:eJxTTMoPSmViYGAQBWIQLRuVYn3/boGDadwuT55L3g6djglPL3QUOGz7/PdK
xUpnh/J986X0uwscUq3v+/eGOzsobijKmNhb4HD4q0ZMP5OzA6/uprnv+wsc
Lijd/lm3yskhFmgM0/QCB82Y/kNfLZwg6pcWONhyXV9c8NbRQaj5wKmFu6Hm
HXd0mCzBEsanWgTng+WfFzq0id089/2yKcT+wgI4/yLInnv5cH7r68Adcpb5
Dhog+zIsHEDW2H7Kg8hPtnU47m3e6Xgnz0EA5E51e4j6q3kOlS/VDDnWODgs
cgX6FCj/qy5rT4mwk8PWE2X75t/Lc5hzRGFDUYSTwzeQwQ/zHLx4mLTbrzlB
/PksD+LuXmcHoC3BjwvzIepPeDsAAGmFoGg=
             "], {{303.01599999999996`, 55.641}, {352.10900000000004`, 
             55.641}, {342.953, 21.901999999999994`}, {325.09, 
             21.901999999999994`}, {330.402, 42.276999999999994`}, {317.484, 
             42.276999999999994`}, {311.801, 21.976999999999997`}, {
             293.71099999999996`, 21.976999999999997`}}, {{361.484, 55.641}, {
             405.043, 55.641}, {401.5, 42.202999999999996`}, {377.504, 
             42.202999999999996`}, {375.58599999999996`, 35.266}, {
             399.35900000000004`, 35.266}, {395.812, 21.976999999999997`}, {
             352.477, 21.976999999999997`}}, {{429.258, 55.641}, {445.941, 
             55.641}, {437.008, 21.976999999999997`}, {420.105, 
             21.976999999999997`}}, {{468.53099999999995`, 55.641}, {512.09, 
             55.641}, {508.547, 42.202999999999996`}, {484.555, 
             42.202999999999996`}, {482.633, 35.266}, {506.40599999999995`, 
             35.266}, {502.863, 21.976999999999997`}, {459.527, 
             21.976999999999997`}}}], 
           
           FilledCurve[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{0, 2, 0}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {
             1, 3, 3}}, {{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
             3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQB2IQnTnxbY19WJuDtP5dFTbFYAfdTXPfL+dpc7DccqJs
n3ywQ9aekskS81odtn3+e6VCMthhmnN3znPlVgeQsmPCwQ5RKdb3/c+3Oixy
Bar4YumQATLvbquDC1DZ75OmDp8u+SYJPGmF6Ltt4uBj3umY8LbVgQEEHIwd
gLp7p/9udQCqXvlRyNBBrvV14I5JbQ4vLijd/nnP0MGO6/rigq1tEPM0TR0O
f9WI6d/b5mABNOapgZkDiLrwtM2hd3qeULOBj0PFvvlS+o/aHIpBDnEPdBCI
APoEyAfbFxAE4V9rg7ozCOK/bVD9EsEO8iD7gfaB/SMT7PB46ewjCiuh5gHD
A+xeoPtCwBLBDsBQ8DZvboOEDzD8wObnIfjo4QsARrGtpA==
             "], {{579.16, 76.383}, {579.16, 20.5}, {579.0740000000001, 
             16.801000000000002`}, {594.875, 18.64800000000001}, {597.453, 
             20.5}, {600.195, 21.851999999999997`}, {601.328, 25.914}, {
             603.4689999999999, 26.016000000000005`}, {608.6840000000001, 
             25.617000000000004`}, {613.9730000000001, 25.311999999999998`}, {
             619.348, 25.077999999999996`}, {597.5980000000001, 76.191}, {
             591.02, 76.234}, {584.707, 76.289}, {579.16, 76.383}}, {{
             672.4219999999999, 76.289}, {661.8119999999999, 76.227}, {
             650.4730000000001, 76.18}, {639.125, 76.148}, {661.02, 
             24.699000000000005`}, {671.3159999999999, 24.891}, {682.164, 
             25.246000000000002`}, {693.914, 25.781}}, {{601.6880000000001, 
             76.168}, {623.496, 24.909999999999997`}, {634.102, 24.531}, {
             645.141, 24.445}, {656.977, 24.617000000000004`}, {635.055, 
             76.137}, {623.535, 76.109}, {612.219, 76.117}, {
             601.6880000000001, 76.168}}}]}, 
          FaceForm[
           RGBColor[0., 0.31764699999999996`, 0.5921569999999999, 1.]]]}, 
        ImageSize -> {733., 83.}, PlotRange -> {{0., 733.}, {0., 83.}}, 
        AspectRatio -> Automatic]; If[
       Not[
        ValueQ[$CellContext`logo$$]], $CellContext`logo$$ = 
       Style[$CellContext`$logoMatchete, Magnification -> 0.5]]), 
    DynamicModuleValues :> {}, UnsavedVariables :> {}], 
   TemplateBox[{
     InterpretationBox[
      Cell[
      "v0.6.0", Bold, FontColor -> RGBColor[0, 0.3168, 0.5928], FontSize -> 
       15, FontFamily -> "Source Code Pro"], 
      TextCell[
      "v0.6.0", Bold, FontColor -> RGBColor[0, 0.3168, 0.5928], FontSize -> 
       15, FontFamily -> "Source Code Pro"]]}, "Row", 
    DisplayFunction -> (PaneBox[#, BaselinePosition -> Scaled[0.5]]& ), 
    InterpretationFunction -> (RowBox[{"Row", "[", 
       RowBox[{
         RowBox[{"{", #, "}"}], ",", 
         RowBox[{"BaselinePosition", "\[Rule]", 
           RowBox[{"Scaled", "[", "0.5`", "]"}]}]}], "]"}]& )]},
  "RowWithSeparator"]],
 CellMargins->{{70, 5}, {5, 5}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.999074247111102*^9},ExpressionUUID->"8f99c0a5-1095-495e-91ad-\
b06f5d75ec31"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"by Javier Fuentes-Mart\[IAcute]n, Matthias K\[ODoubleDot]nig, \
Julie Pag\[EGrave]s, Anders Eller Thomsen, and Felix Wilsch \\n\"\>", 
   "\[InvisibleSpace]", "\<\"Contributors:   Lukas Born, Luis Hourtz, \
Tamilarasan Ketheeswaran, Javier L\[OAcute]pez Miras, Adri\[AAcute]n Moreno-S\
\[AAcute]nchez, and Philip Weber \\n\"\>", 
   "\[InvisibleSpace]", "\<\"Reference:      \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"\"arXiv:2212.04510\"", "https://arxiv.org/abs/2212.04510"},
    "HyperlinkURL"], "\[InvisibleSpace]", "\<\"\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Website:        \"\>", "\[InvisibleSpace]", 
   TemplateBox[{
    "\"https://matchete.gitlab.io\"", "https://matchete.gitlab.io"},
    "HyperlinkURL"], "\[InvisibleSpace]", "\<\"\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Model database: \"\>", "\[InvisibleSpace]", 
   TemplateBox[{
    "\"https://gitlab.com/matchete/model-database\"", 
     "https://gitlab.com/matchete/model-database"},
    "HyperlinkURL"], "\[InvisibleSpace]", "\<\"\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Repository:     \"\>", "\[InvisibleSpace]", 
   TemplateBox[{
    "\"https://gitlab.com/matchete/matchete\"", 
     "https://gitlab.com/matchete/matchete"},
    "HyperlinkURL"]}],
  SequenceForm[
  "by Javier Fuentes-Mart\[IAcute]n, Matthias K\[ODoubleDot]nig, Julie Pag\
\[EGrave]s, Anders Eller Thomsen, and Felix Wilsch \n", 
   "Contributors:   Lukas Born, Luis Hourtz, Tamilarasan Ketheeswaran, Javier \
L\[OAcute]pez Miras, Adri\[AAcute]n Moreno-S\[AAcute]nchez, and Philip Weber \
\n", "Reference:      ", 
   Hyperlink["arXiv:2212.04510", "https://arxiv.org/abs/2212.04510"], "\n", 
   "Website:        ", 
   Hyperlink["https://matchete.gitlab.io", "https://matchete.gitlab.io"], 
   "\n", "Model database: ", 
   Hyperlink[
   "https://gitlab.com/matchete/model-database", 
    "https://gitlab.com/matchete/model-database"], "\n", "Repository:     ", 
   Hyperlink[
   "https://gitlab.com/matchete/matchete", 
    "https://gitlab.com/matchete/matchete"]],
  Editable->False]], "Print",
 CellChangeTimes->{3.993712674761798*^9, 3.993713119350085*^9, 
  3.993717577273822*^9, 3.9938935258981247`*^9, 3.993893695359643*^9, 
  3.993894030732459*^9, 3.993894068752766*^9, 3.995429131445039*^9, 
  3.9990695305030804`*^9, 3.999074247813994*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"d5536b3f-3592-44e6-8bf9-70396cdf9633"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading model from database:\\n \[Rule] \"\>", 
   "\[InvisibleSpace]", \
"\<\"https://gitlab.com/matchete/model-database/-/raw/master/UFO-models/SMEFT_\
Murphy/SMEFT_D8_brokenPhase.m\"\>"}],
  SequenceForm[
  "Loading model from database:\n \[Rule] ", 
   "https://gitlab.com/matchete/model-database/-/raw/master/UFO-models/SMEFT_\
Murphy/SMEFT_D8_brokenPhase.m"],
  Editable->False]], "Print",
 CellChangeTimes->{3.993712674761798*^9, 3.993713119350085*^9, 
  3.993717577273822*^9, 3.9938935258981247`*^9, 3.993893695359643*^9, 
  3.993894030732459*^9, 3.993894068752766*^9, 3.995429131445039*^9, 
  3.9990695305030804`*^9, 3.9990742607349463`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"9a3f12cc-4a00-4ac8-9008-4922b2bbce22"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Definitions", "Section",
 CellChangeTimes->{{3.988970165109119*^9, 
  3.988970178260056*^9}},ExpressionUUID->"940e117d-fa4f-4f75-83cb-\
1336501b3cc7"],

Cell["\<\
This section contains the analytical symmetry breaking relations up to \
dimension 8, functionality for the perturbative solving of equations and the \
matching to the Low Energy Effective Field Theory to determine the prediction \
for the Fermi constant.\
\>", "Text",
 CellChangeTimes->{{3.99542656659227*^9, 3.995426588199861*^9}, {
  3.9954266187816763`*^9, 3.995426645121201*^9}, {3.9954270921898127`*^9, 
  3.995427177567067*^9}},ExpressionUUID->"e3249803-9d5f-4f73-903f-\
dcec0229ccf1"],

Cell[CellGroupData[{

Cell["PerturbativeSolve", "Subsection",
 CellChangeTimes->{{3.989047916911254*^9, 
  3.989047922163377*^9}},ExpressionUUID->"9c10d790-5712-484c-b629-\
8e52307fddfb"],

Cell["\<\
This function solves an equation perturbatively in an expansion parameter \
expparam to the order order. It automatically selects the perturbative \
solution. Parameter values are expected to lie inside the validity region of \
the solution which is indicated by a message if restricted.\
\>", "Text",
 CellChangeTimes->{{3.9990731268250237`*^9, 
  3.999073262598291*^9}},ExpressionUUID->"96bdd5ee-9a97-43da-9c22-\
4a3005b81a93"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PerturbativeSolve", "::", "notunique"}], " ", "=", " ", 
   "\"\<No unique solution could be found.\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"PerturbativeSolve", "::", "validity"}], " ", "=", " ", 
   "\"\<The solution is only valid for `1`\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PerturbativeSolve", "[", 
    RowBox[{
    "lhs_", ",", " ", "rhs_", ",", " ", "variable_", ",", " ", "expparam_", 
     ",", " ", "order_"}], "]"}], " ", ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "explhs", ",", " ", "exprhs", ",", " ", "coeff", ",", " ", "result"}], 
      "}"}], ",", "\n", "\t ", 
     RowBox[{
      RowBox[{"solution", " ", "=", " ", 
       RowBox[{"Total", "@", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"coeff", "[", "ord", "]"}], "*", 
           RowBox[{"expparam", "^", "ord"}]}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"ord", ",", " ", "0", ",", " ", "order"}], "}"}]}], 
         "]"}]}]}], ";", "\n", "\t", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"ord", " ", "=", " ", "0"}], ",", " ", 
        RowBox[{"ord", " ", "<=", " ", "order"}], ",", " ", 
        RowBox[{"ord", "++"}], ",", "\n", "\t\t", 
        RowBox[{
         RowBox[{"explhs", " ", "=", " ", 
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{"lhs", " ", "/.", " ", 
             RowBox[{"variable", " ", "->", " ", "solution"}]}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"expparam", ",", " ", "0", ",", " ", "ord"}], "}"}]}], 
           "]"}]}], ";", "\n", "\t\t", 
         RowBox[{"exprhs", " ", "=", " ", 
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{"rhs", " ", "/.", " ", 
             RowBox[{"variable", " ", "->", " ", "solution"}]}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"expparam", ",", " ", "0", ",", " ", "ord"}], "}"}]}], 
           "]"}]}], ";", "\n", "\t\t", 
         RowBox[{"result", " ", "=", " ", 
          RowBox[{"Quiet", "@", " ", 
           RowBox[{"Solve", "[", 
            RowBox[{
             RowBox[{"explhs", " ", "==", " ", "exprhs"}], ",", " ", 
             RowBox[{"coeff", "[", "ord", "]"}]}], "]"}]}]}], ";", "\n", 
         "\t\t", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "@", "result"}], " ", ">", " ", "2"}], ",", " ", 
           RowBox[{
            RowBox[{"Message", "[", 
             RowBox[{"PerturbativeSolve", "::", "notunique"}], "]"}], ";", 
            " ", 
            RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";", "\n", "\t\t", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "@", "result"}], " ", "==", " ", "2"}], ",", 
           "\n", "\t\t", 
           RowBox[{
            RowBox[{
             RowBox[{"coeff", "[", "ord", "]"}], " ", "=", " ", 
             RowBox[{
              RowBox[{"coeff", "[", "ord", "]"}], " ", "/.", " ", 
              RowBox[{"result", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}]}], ";"}], "\n", "\t\t", ",", 
           "\n", "\t\t", 
           RowBox[{
            RowBox[{
             RowBox[{"coeff", "[", "ord", "]"}], " ", "=", " ", 
             RowBox[{
              RowBox[{"coeff", "[", "ord", "]"}], " ", "/.", " ", 
              RowBox[{"result", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}]}], "\n", "\t\t", 
          "]"}], ";", "\[IndentingNewLine]", "\t", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"!", 
            RowBox[{"FreeQ", "[", 
             RowBox[{
              RowBox[{"coeff", "[", "ord", "]"}], ",", " ", 
              RowBox[{"Sqrt", "|", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Power", "[", 
                  RowBox[{"_", ",", "n_"}], "]"}], "/;", " ", 
                 RowBox[{"Negative", "[", "n", "]"}]}], ")"}]}]}], "]"}]}], 
           ",", "\[IndentingNewLine]", "\t\t", 
           RowBox[{
            RowBox[{"radicants", " ", "=", " ", 
             RowBox[{"Cases", "[", 
              RowBox[{
               RowBox[{"coeff", "[", "ord", "]"}], ",", " ", 
               RowBox[{
                RowBox[{"Sqrt", "[", "r_", "]"}], ":>", "r"}], ",", " ", 
               "All"}], "]"}]}], ";", "\[IndentingNewLine]", "\t\t", 
            RowBox[{"denom", " ", "=", " ", 
             RowBox[{"Cases", "[", " ", 
              RowBox[{
               RowBox[{"coeff", "[", "ord", "]"}], ",", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{"Power", "[", 
                  RowBox[{"d_", ",", "n_"}], "]"}], "/;", 
                 RowBox[{"Negative", "[", "n", "]"}]}], ":>", " ", "d"}], ",",
                " ", "All"}], "]"}]}], ";", "\[IndentingNewLine]", "\t\t", 
            RowBox[{"Message", "[", 
             RowBox[{
              RowBox[{"PerturbativeSolve", "::", "validity"}], ",", " ", 
              RowBox[{"DeleteDuplicates", "@", " ", 
               RowBox[{"DeleteCases", "[", 
                RowBox[{
                 RowBox[{"Join", "[", 
                  RowBox[{
                   RowBox[{"Thread", "[", 
                    RowBox[{"radicants", ">=", "0"}], "]"}], ",", " ", 
                   RowBox[{"Thread", "[", 
                    RowBox[{"denom", " ", "!=", "0"}], "]"}]}], "]"}], ",", 
                 " ", 
                 RowBox[{"False", "|", "True"}]}], "]"}]}]}], "]"}], ";"}]}], 
          "\[IndentingNewLine]", "\t", "]"}], ";"}]}], "\n", "\t", "]"}], ";",
       "\n", "\t", "solution"}]}], "\n", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.989047942231663*^9, {3.999068921555347*^9, 3.999068945278919*^9}, 
   3.99906899043227*^9, {3.999069440580887*^9, 3.999069492169394*^9}, {
   3.999069985116414*^9, 3.999070031538701*^9}, {3.999070132343017*^9, 
   3.999070188785081*^9}, {3.999070510704013*^9, 3.999070648547098*^9}, {
   3.9990706855654993`*^9, 3.99907076958057*^9}, {3.99907106241094*^9, 
   3.999071104323471*^9}, {3.999071453580764*^9, 3.9990715165793962`*^9}, {
   3.999071576424392*^9, 3.999071576696761*^9}, {3.9990716091685243`*^9, 
   3.999071744286716*^9}, {3.999071779001279*^9, 3.999071799060544*^9}, {
   3.999071897628603*^9, 3.9990719048956337`*^9}, 3.999071955667074*^9, {
   3.999071988806529*^9, 3.999072046894924*^9}, {3.999072090809138*^9, 
   3.999072111553283*^9}, {3.999072217799963*^9, 3.999072454216056*^9}, {
   3.999072603902173*^9, 3.999072616197135*^9}, {3.999072819424134*^9, 
   3.9990728432552767`*^9}, {3.999072936388362*^9, 3.999072961259963*^9}, {
   3.999072997104824*^9, 3.999073000941757*^9}, {3.999073063912549*^9, 
   3.9990730856903667`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"219c824d-5942-4173-b864-f5694caa6dc7"]
}, Closed]],

Cell[CellGroupData[{

Cell["Symmetry breaking relations", "Subsection",
 CellChangeTimes->{{3.9889702362141047`*^9, 
  3.98897027618374*^9}},ExpressionUUID->"01df7fd5-7ead-4aa0-847a-\
6e25bfb1578b"],

Cell["Physical Higgs normalization", "Text",
 CellChangeTimes->{{3.995426684836693*^9, 
  3.995426693723823*^9}},ExpressionUUID->"fe9c8107-5a2b-46f1-86a8-\
a5aa12c913e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cHkin", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"cHBox", "[", "]"}], " ", "*", " ", 
     RowBox[{"x", "^", "2"}], " ", "*", " ", 
     RowBox[{
      RowBox[{"vT", "[", "]"}], "^", "2"}]}], " ", "-", " ", 
    RowBox[{
     RowBox[{"cHD", "[", "]"}], " ", "*", " ", 
     RowBox[{"x", "^", "2"}], " ", "*", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"vT", "[", "]"}], "^", "2"}], " ", "/", " ", "4"}]}], " ", "-",
     " ", 
    RowBox[{
     RowBox[{"cH6$1", "[", "]"}], " ", "*", " ", 
     RowBox[{"x", "^", "4"}], " ", "*", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"vT", "[", "]"}], "^", "4"}], " ", "/", " ", "8"}]}], " ", "-",
     " ", 
    RowBox[{
     RowBox[{"cH6$2", "[", "]"}], " ", "*", " ", 
     RowBox[{"x", "^", "4"}], " ", "*", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"vT", "[", "]"}], "^", "4"}], " ", "/", " ", "8"}]}], " ", "+",
     " ", 
    RowBox[{
     RowBox[{"3", "/", "2"}], " ", "*", " ", 
     RowBox[{
      RowBox[{"cHBox", "[", "]"}], "^", "2"}], " ", "*", " ", 
     RowBox[{"x", "^", "4"}], " ", "*", " ", 
     RowBox[{
      RowBox[{"vT", "[", "]"}], "^", "4"}]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"3", "/", "32"}], " ", "*", " ", 
     RowBox[{
      RowBox[{"cHD", "[", "]"}], "^", "2"}], " ", "*", " ", 
     RowBox[{"x", "^", "4"}], " ", "*", " ", 
     RowBox[{
      RowBox[{"vT", "[", "]"}], "^", "4"}]}], " ", "-", " ", 
    RowBox[{"3", " ", "*", " ", 
     RowBox[{"cHBox", "[", "]"}], " ", "*", " ", 
     RowBox[{"cHD", "[", "]"}], " ", "*", " ", 
     RowBox[{"x", "^", "4"}], " ", "*", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"vT", "[", "]"}], "^", "4"}], " ", "/", " ", "4"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.988970284920706*^9, 3.9889703378184958`*^9}, {
  3.988970379620116*^9, 3.988970387362073*^9}, {3.988971445856799*^9, 
  3.9889714614932003`*^9}, {3.98897156089172*^9, 3.988971567569835*^9}, {
  3.988971691728608*^9, 3.988971693553109*^9}, {3.988972487978364*^9, 
  3.988972566891587*^9}, {3.989048864140364*^9, 3.9890488653319798`*^9}, {
  3.989051404591642*^9, 3.9890514592706337`*^9}, {3.989305220502357*^9, 
  3.989305220640978*^9}, {3.990768423769186*^9, 3.9907684507253113`*^9}, {
  3.99136917461418*^9, 3.991369181631327*^9}, {3.991369250842591*^9, 
  3.991369255348976*^9}, {3.991369442216739*^9, 3.9913694428682547`*^9}, {
  3.995426649589851*^9, 3.9954266595318947`*^9}, {3.995426706103394*^9, 
  3.995426706392003*^9}, {3.995426755502375*^9, 3.995426794590533*^9}, {
  3.9954269225272703`*^9, 3.995426922773879*^9}, {3.995427051673229*^9, 
  3.99542705756701*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"293ab933-925e-4f04-80c5-61afd70e216f"],

Cell["Kinetic electroweak Lagrangian parameters", "Text",
 CellChangeTimes->{{3.995426715910363*^9, 
  3.9954267397773*^9}},ExpressionUUID->"32681d3d-25a5-4bb5-9331-2c6b68e9dbee"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"alpha", " ", "=", " ", 
   RowBox[{"1", " ", "-", " ", 
    RowBox[{"2", " ", "*", " ", 
     RowBox[{"cHW", "[", "]"}], " ", "*", " ", 
     RowBox[{"x", "^", "2"}], " ", "*", " ", 
     RowBox[{
      RowBox[{"vT", "[", "]"}], "^", "2"}]}], " ", "-", " ", 
    RowBox[{
     RowBox[{"cW2H4$1", "[", "]"}], " ", "*", " ", 
     RowBox[{
      RowBox[{"vT", "[", "]"}], "^", "4"}], " ", "*", " ", 
     RowBox[{"x", "^", "4"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"beta", " ", "=", " ", 
   RowBox[{"1", " ", "-", " ", 
    RowBox[{"2", " ", "*", " ", 
     RowBox[{"cHW", "[", "]"}], " ", "*", " ", 
     RowBox[{"x", "^", "2"}], " ", "*", " ", 
     RowBox[{
      RowBox[{"vT", "[", "]"}], "^", "2"}]}], " ", "-", " ", 
    RowBox[{
     RowBox[{"cW2H4$1", "[", "]"}], " ", "*", " ", 
     RowBox[{"x", "^", "4"}], " ", "*", " ", 
     RowBox[{
      RowBox[{"vT", "[", "]"}], "^", "4"}]}], " ", "-", " ", 
    RowBox[{
     RowBox[{"cW2H4$3", "[", "]"}], " ", "*", " ", 
     RowBox[{"x", "^", "4"}], " ", "*", " ", 
     RowBox[{
      RowBox[{"vT", "[", "]"}], "^", "4"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"gamma", " ", "=", " ", 
   RowBox[{"1", " ", "-", " ", 
    RowBox[{"2", " ", "*", " ", 
     RowBox[{"cHB", "[", "]"}], " ", "*", " ", 
     RowBox[{"x", "^", "2"}], " ", "*", " ", 
     RowBox[{
      RowBox[{"vT", "[", "]"}], "^", "2"}]}], " ", "-", " ", 
    RowBox[{
     RowBox[{"cB2H4$1", "[", "]"}], " ", "*", " ", 
     RowBox[{"x", "^", "4"}], " ", "*", " ", 
     RowBox[{
      RowBox[{"vT", "[", "]"}], "^", "4"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"delta", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"cHWB", "[", "]"}], " ", "*", " ", 
     RowBox[{"x", "^", "2"}], " ", "*", " ", 
     RowBox[{
      RowBox[{"vT", "[", "]"}], "^", "2"}]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", "*", " ", 
     RowBox[{"cWBH4$1", "[", "]"}], " ", "*", " ", 
     RowBox[{"x", "^", "4"}], " ", "*", " ", 
     RowBox[{
      RowBox[{"vT", "[", "]"}], "^", "4"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"epsilon", " ", "=", " ", 
   RowBox[{"(", 
    RowBox[{"1", " ", "+", " ", 
     RowBox[{
      RowBox[{"1", "/", "4"}], " ", "*", " ", 
      RowBox[{"cH6$1", "[", "]"}], " ", "*", " ", 
      RowBox[{"x", "^", "4"}], " ", "*", " ", 
      RowBox[{
       RowBox[{"vT", "[", "]"}], "^", "4"}]}], " ", "-", " ", 
     RowBox[{
      RowBox[{"1", "/", "4"}], " ", "*", " ", 
      RowBox[{"cH6$2", "[", "]"}], " ", "*", " ", 
      RowBox[{"x", "^", "4"}], " ", "*", " ", 
      RowBox[{
       RowBox[{"vT", "[", "]"}], "^", "4"}]}]}], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"zeta", " ", "=", " ", 
   RowBox[{"(", 
    RowBox[{"1", " ", "+", " ", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", "*", " ", 
      RowBox[{"cHD", "[", "]"}], " ", "*", " ", 
      RowBox[{
       RowBox[{"vT", "[", "]"}], "^", "2"}], " ", "*", " ", 
      RowBox[{"x", "^", "2"}]}], " ", "+", " ", 
     RowBox[{
      RowBox[{"1", "/", "4"}], " ", "*", " ", 
      RowBox[{"cH6$1", "[", "]"}], " ", "*", " ", 
      RowBox[{"x", "^", "4"}], " ", "*", " ", 
      RowBox[{
       RowBox[{"vT", "[", "]"}], "^", "4"}]}], " ", "+", " ", 
     RowBox[{
      RowBox[{"1", "/", "4"}], " ", "*", " ", 
      RowBox[{"cH6$2", "[", "]"}], " ", "*", " ", 
      RowBox[{"x", "^", "4"}], " ", "*", " ", 
      RowBox[{
       RowBox[{"vT", "[", "]"}], "^", "4"}]}]}], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"S", " ", "=", " ", 
   RowBox[{"delta", " ", "/", " ", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"beta", " ", "*", " ", "gamma"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.995428371925696*^9, {3.995428649809078*^9, 3.995428652631447*^9}, {
   3.995428755067215*^9, 3.995428758359231*^9}, {3.995428791609938*^9, 
   3.995428793984585*^9}, {3.995428844884296*^9, 3.9954288456577044`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"4005ae8c-3488-485a-9af8-67624a9d0834"],

Cell["Canonization matrix of the weak gauge bosons", "Text",
 CellChangeTimes->{{3.995426762484962*^9, 
  3.9954267740171537`*^9}},ExpressionUUID->"02626673-a6be-48df-8289-\
d7e07d7514cf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"X", " ", "=", " ", 
   RowBox[{
    RowBox[{"1", "/", "2"}], " ", "*", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Sqrt", "[", "alpha", "]"}], "/", 
          RowBox[{"Sqrt", "[", "beta", "]"}]}], ",", " ", "0"}], "}"}], ",", 
       " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "1"}], "}"}]}], "}"}], " ", ".", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", " ", 
         RowBox[{"-", "1"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "1"}], "}"}]}], "}"}], ".", "\n", 
     "            ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"delta", "/", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"beta", "*", "gamma"}], "]"}]}]}], "]"}]}], ",", " ", 
         "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", 
         RowBox[{"1", "/", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", " ", "-", " ", 
            RowBox[{"delta", "/", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"beta", "*", "gamma"}], "]"}]}]}], "]"}]}]}], "}"}]}], 
      "}"}], ".", "\n", "            ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "1"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", " ", "1"}], "}"}]}], "}"}], ".", "\n", 
     "            ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"cw", "[", "]"}], ",", " ", 
         RowBox[{"sw", "[", "]"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"sw", "[", "]"}]}], ",", " ", 
         RowBox[{"cw", "[", "]"}]}], "}"}]}], "}"}]}]}]}], ";"}]], "Input",
 CellLabel->"In[14]:=",ExpressionUUID->"5b1edeeb-0978-40b6-a260-265f35bbecd3"],

Cell["\<\
Squared masses of the canonized third component of the W triplet and the B \
before rotation into the mass basis\
\>", "Text",
 CellChangeTimes->{{3.995426801613058*^9, 
  3.995426904130885*^9}},ExpressionUUID->"7e2b55e2-ff72-429c-94a3-\
d892cc32f5e8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"MW32", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", "*", " ", 
      RowBox[{
       RowBox[{"gL", "[", "]"}], "^", "2"}], " ", "*", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"vT", "[", "]"}], "^", "2"}], " ", "/", " ", "4"}], " ", 
      "zeta", " ", "*", " ", 
      RowBox[{"alpha", " ", "/", " ", "beta"}], " ", "*", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"S", "^", "2"}]}], ")"}]}], " ", "+", " ", 
        RowBox[{"1", "/", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "-", 
           RowBox[{"S", "^", "2"}]}], "]"}]}]}], ")"}]}], " ", "+", " ", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", "*", " ", 
      RowBox[{
       RowBox[{"gY", "[", "]"}], "^", "2"}], " ", "*", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"vT", "[", "]"}], "^", "2"}], " ", "/", " ", "4"}], " ", 
      "zeta", " ", "*", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"S", "^", "2"}]}], ")"}]}], " ", "-", " ", 
        RowBox[{"1", "/", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "-", 
           RowBox[{"S", "^", "2"}]}], "]"}]}]}], ")"}]}], " ", "+", " ", 
     RowBox[{
      RowBox[{"gL", "[", "]"}], " ", "*", " ", 
      RowBox[{"gY", "[", "]"}], " ", "*", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"vT", "[", "]"}], "^", "2"}], " ", "/", " ", "4"}], " ", 
      "zeta", " ", "*", " ", "S", " ", "*", 
      RowBox[{
       RowBox[{"Sqrt", "[", "alpha", "]"}], " ", "/", " ", 
       RowBox[{"Sqrt", "[", "beta", "]"}]}]}]}], " ", "/.", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"gL", "[", "]"}], "->", 
       RowBox[{"\[ScriptG]L", "[", "]"}]}], ",", " ", 
      RowBox[{
       RowBox[{"gY", "[", "]"}], "->", 
       RowBox[{"\[ScriptG]Y", "[", "]"}]}]}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"MB2", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", "*", " ", 
      RowBox[{
       RowBox[{"gL", "[", "]"}], "^", "2"}], " ", "*", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"vT", "[", "]"}], "^", "2"}], " ", "/", " ", "4"}], " ", 
      "zeta", " ", "*", " ", 
      RowBox[{"alpha", " ", "/", " ", "beta"}], " ", "*", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"S", "^", "2"}]}], ")"}]}], " ", "-", " ", 
        RowBox[{"1", "/", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "-", 
           RowBox[{"S", "^", "2"}]}], "]"}]}]}], ")"}]}], " ", "+", " ", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", "*", " ", 
      RowBox[{
       RowBox[{"gY", "[", "]"}], "^", "2"}], " ", "*", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"vT", "[", "]"}], "^", "2"}], " ", "/", " ", "4"}], " ", 
      "zeta", " ", "*", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"S", "^", "2"}]}], ")"}]}], " ", "+", " ", 
        RowBox[{"1", "/", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "-", 
           RowBox[{"S", "^", "2"}]}], "]"}]}]}], ")"}]}], " ", "+", " ", 
     RowBox[{
      RowBox[{"gL", "[", "]"}], " ", "*", " ", 
      RowBox[{"gY", "[", "]"}], " ", "*", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"vT", "[", "]"}], "^", "2"}], " ", "/", " ", "4"}], " ", 
      "zeta", " ", "*", " ", "S", " ", "*", " ", 
      RowBox[{
       RowBox[{"Sqrt", "[", "alpha", "]"}], " ", "/", " ", 
       RowBox[{"Sqrt", "[", "beta", "]"}]}]}]}], " ", "/.", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"gL", "[", "]"}], "->", 
       RowBox[{"\[ScriptG]L", "[", "]"}]}], ",", " ", 
      RowBox[{
       RowBox[{"gY", "[", "]"}], "->", 
       RowBox[{"\[ScriptG]Y", "[", "]"}]}]}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9954286608844557`*^9, 3.9954286829166937`*^9}, {
  3.995428764884657*^9, 3.9954287767223186`*^9}, {3.995428811315495*^9, 
  3.9954288222491603`*^9}, {3.9954288527927*^9, 3.995428867694289*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"d9554210-9746-410c-989b-4e26b65c5635"],

Cell["\<\
Relation between the SMEFT Higgs VEV vT and its \[CapitalLambda]-> \
\[Infinity] limit v\
\>", "Text",
 CellChangeTimes->{{3.995426941605221*^9, 
  3.995427039876253*^9}},ExpressionUUID->"51590929-ceef-48a5-b9ad-\
1d37040e3ae1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"VT", " ", "=", " ", 
   RowBox[{"v", " ", "*", " ", 
    RowBox[{"(", 
     RowBox[{"1", " ", "+", " ", 
      RowBox[{
       RowBox[{"3", "/", "4"}], " ", "*", " ", 
       RowBox[{"cH", "[", "]"}], " ", "*", " ", 
       RowBox[{"x", "^", "2"}], " ", "*", " ", 
       RowBox[{
        RowBox[{"v", "^", "2"}], " ", "/", " ", 
        RowBox[{"\[Lambda]", "[", "]"}]}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"cH8", "[", "]"}], " ", "*", " ", 
       RowBox[{"x", "^", "4"}], " ", "*", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"v", "^", "4"}], " ", "/", " ", 
         RowBox[{"\[Lambda]", "[", "]"}]}], " ", "/", " ", "2"}]}], " ", "+", 
      " ", 
      RowBox[{
       RowBox[{"63", "/", "32"}], " ", "*", " ", 
       RowBox[{
        RowBox[{"cH", "[", "]"}], "^", "2"}], " ", "*", " ", 
       RowBox[{"x", "^", "4"}], " ", "*", " ", 
       RowBox[{
        RowBox[{"v", "^", "4"}], " ", "/", " ", 
        RowBox[{
         RowBox[{"\[Lambda]", "[", "]"}], "^", "2"}]}]}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"V", " ", "=", " ", 
   RowBox[{"PerturbativeSolve", "[", 
    RowBox[{"VT", ",", " ", 
     RowBox[{"vT", "[", "]"}], ",", " ", "v", ",", " ", "x", ",", " ", "4"}], 
    "]"}]}], ";"}]}], "Input",
 CellLabel->"In[17]:=",ExpressionUUID->"bbda3362-5170-4097-b83e-c8995a8d416e"],

Cell[BoxData[
 TemplateBox[{
  "PerturbativeSolve", "validity", 
   "\"The solution is only valid for \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"Coupling\\\", \\\"[\\\", RowBox[{\\\"\[Lambda]\\\", \\\",\
\\\", RowBox[{\\\"{\\\", \\\"}\\\"}], \\\",\\\", \\\"0\\\"}], \\\"]\\\"}], \\\
\"\[NotEqual]\\\", \\\"0\\\"}], \\\"}\\\"}]\\)\"", 2, 18, 1, 
   31427335461473456283, "Local", "Global`PerturbativeSolve"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{3.999074282850326*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"2d319a2b-60b6-4f08-a644-ccbba9d0515e"],

Cell[BoxData[
 TemplateBox[{
  "PerturbativeSolve", "validity", 
   "\"The solution is only valid for \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"Coupling\\\", \\\"[\\\", RowBox[{\\\"\[Lambda]\\\", \\\",\
\\\", RowBox[{\\\"{\\\", \\\"}\\\"}], \\\",\\\", \\\"0\\\"}], \\\"]\\\"}], \\\
\"\[NotEqual]\\\", \\\"0\\\"}], \\\"}\\\"}]\\)\"", 2, 18, 2, 
   31427335461473456283, "Local", "Global`PerturbativeSolve"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{3.9990742830821*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"efed50be-27d7-4299-b232-2695bd32a866"]
}, Open  ]],

Cell["Effective mixing angle", "Text",
 CellChangeTimes->{{3.995427065660228*^9, 
  3.9954270693814*^9}},ExpressionUUID->"13f0deb6-cc6c-4b0b-b6ac-69fd57d1feea"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cosw", " ", "=", " ", 
   RowBox[{"PowerExpand", "@", 
    RowBox[{"Expand", "@", 
     RowBox[{"Simplify", "@", 
      RowBox[{"Normal", "@", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Sqrt", "[", "MW32", "]"}], " ", "/", " ", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"MW32", "+", "MB2"}], "]"}]}], " ", "/.", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"gL", "[", "]"}], "->", 
             RowBox[{"\[ScriptG]L", "[", "]"}]}], ",", " ", 
            RowBox[{
             RowBox[{"gY", "[", "]"}], "->", 
             RowBox[{"\[ScriptG]Y", "[", "]"}]}]}], "}"}]}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", "4"}], "}"}]}], "]"}]}]}]}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"sinw", " ", "=", " ", 
   RowBox[{"PowerExpand", "@", 
    RowBox[{"Expand", "@", 
     RowBox[{"Simplify", "@", 
      RowBox[{"Normal", "@", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "-", 
           RowBox[{"cosw", "^", "2"}]}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", "4"}], "}"}]}], "]"}]}]}]}]}]}], 
  ";"}]}], "Input",
 CellLabel->"In[19]:=",ExpressionUUID->"e272982c-a942-4542-82fc-775a006f43e6"]
}, Closed]],

Cell[CellGroupData[{

Cell["Matching to LEFT", "Subsection",
 CellChangeTimes->{{3.988973307946786*^9, 3.988973312432372*^9}, {
  3.995427122116322*^9, 
  3.995427124468955*^9}},ExpressionUUID->"08f1a4e6-1d76-4181-83b4-\
bb5e7746f0c3"],

Cell["\<\
To integrate out the W-boson and Z-boson, we redefine them with the attribute \
\[OpenCurlyDoubleQuote]Heavy\[CloseCurlyDoubleQuote].\
\>", "Text",
 CellChangeTimes->{{3.995427302759334*^9, 
  3.995427323535335*^9}},ExpressionUUID->"e4a4d6c6-bf7b-4524-a525-\
f844a5bd817f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"RemoveField", "[", "\[ScriptCapitalW]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefineField", "[", 
   RowBox[{"\[ScriptCapitalW]", ",", "Vector", ",", 
    RowBox[{"Charges", "->", 
     RowBox[{"U1em", "[", "1", "]"}]}], ",", 
    RowBox[{"Mass", "->", 
     RowBox[{"{", 
      RowBox[{"Heavy", ",", "M\[ScriptCapitalW]"}], "}"}]}], ",", 
    RowBox[{"UFO", "->", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"\"\<pdg\>\"", "->", "24"}], ",", 
       RowBox[{"\"\<name\>\"", "->", "\"\<W\>\""}], ",", 
       RowBox[{"\"\<mass\>\"", "->", "\"\<MW\>\""}], ",", 
       RowBox[{"\"\<width\>\"", "->", "\"\<WW\>\""}]}], "|>"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RemoveField", "[", "\[ScriptCapitalZ]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefineField", "[", 
   RowBox[{"\[ScriptCapitalZ]", ",", "Vector", ",", " ", 
    RowBox[{"SelfConjugate", "->", "True"}], ",", 
    RowBox[{"Mass", "->", 
     RowBox[{"{", 
      RowBox[{"Heavy", ",", "M\[ScriptCapitalZ]"}], "}"}]}], ",", 
    RowBox[{"UFO", "->", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"\"\<pdg\>\"", "->", "24"}], ",", 
       RowBox[{"\"\<name\>\"", "->", "\"\<Z\>\""}], ",", 
       RowBox[{"\"\<mass\>\"", "->", "\"\<MZ\>\""}], ",", 
       RowBox[{"\"\<width\>\"", "->", "\"\<WZ\>\""}]}], "|>"}]}]}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{
  3.988973341337879*^9, {3.989044852407452*^9, 3.989045143661728*^9}, {
   3.989045175915101*^9, 3.9890451927199583`*^9}, 3.98904528073836*^9, {
   3.989045607278681*^9, 3.989045611759398*^9}, {3.989045709712932*^9, 
   3.989045874734988*^9}, {3.9890469012603273`*^9, 3.989046931772501*^9}, {
   3.989047364114307*^9, 3.9890474228868504`*^9}, {3.99130254302921*^9, 
   3.991302613356286*^9}, {3.991302652448655*^9, 3.991302804893083*^9}, {
   3.991302880904941*^9, 3.99130291012431*^9}, {3.9913030944453897`*^9, 
   3.991303096842702*^9}, {3.991303199074606*^9, 3.991303208524413*^9}, {
   3.9913034900959587`*^9, 3.99130349959048*^9}, {3.991303535690551*^9, 
   3.991303579395803*^9}, 3.9913039075757637`*^9, {3.9913040262324142`*^9, 
   3.99130403254453*^9}, {3.9913040733039207`*^9, 3.991304109209476*^9}, {
   3.991304384980893*^9, 3.991304391206765*^9}, {3.991304720865885*^9, 
   3.991304724512272*^9}, {3.99130527845971*^9, 3.991305316695969*^9}, {
   3.991305635106748*^9, 3.9913056357557*^9}, 3.991305766757988*^9, {
   3.991305849672339*^9, 3.9913058770293837`*^9}, {3.991305924650458*^9, 
   3.991305987459031*^9}, {3.991368643798911*^9, 3.991368656418281*^9}, {
   3.991379912358171*^9, 3.991379928002417*^9}, {3.991380047680624*^9, 
   3.991380049510755*^9}, {3.991380902796052*^9, 3.991380955336536*^9}, {
   3.991472344659703*^9, 3.991472344843837*^9}, {3.993015637129148*^9, 
   3.993015692979898*^9}, {3.993017244548191*^9, 3.993017266881596*^9}, {
   3.993017323382443*^9, 3.993017344362145*^9}, {3.993017878630595*^9, 
   3.993017892348104*^9}, {3.9930179302767887`*^9, 3.993017930427435*^9}, {
   3.993018101624874*^9, 3.993018107053401*^9}, {3.993018144045702*^9, 
   3.993018167010967*^9}, {3.993018266670802*^9, 3.9930182892884073`*^9}, {
   3.993018365382477*^9, 3.993018450674402*^9}, {3.993018487788219*^9, 
   3.993018566924498*^9}, {3.993021016925349*^9, 3.993021032999152*^9}, {
   3.993021094287101*^9, 3.993021175861493*^9}, {3.993021212976065*^9, 
   3.993021229144641*^9}, {3.993021467493469*^9, 3.993021513332768*^9}, 
   3.993021697700329*^9, {3.993021817910523*^9, 3.993021877546596*^9}, 
   3.9930228671636868`*^9, {3.993091631317179*^9, 3.993091743717942*^9}, {
   3.993091791562632*^9, 3.99309180175565*^9}, {3.993091850180272*^9, 
   3.993091957370592*^9}, {3.993095195273102*^9, 3.993095235126552*^9}, {
   3.993112191295599*^9, 3.9931121969950666`*^9}, {3.9931125380616426`*^9, 
   3.993112555478874*^9}, {3.993112675131488*^9, 3.993112753878275*^9}, {
   3.993112788377347*^9, 3.993112855342448*^9}, {3.993113031467151*^9, 
   3.9931130634561443`*^9}, {3.993113279371632*^9, 3.993113311659159*^9}, {
   3.993113375053609*^9, 3.993113395279852*^9}, {3.993552689290646*^9, 
   3.993552696041614*^9}, {3.993712340759787*^9, 3.993712420708088*^9}, {
   3.993713074727357*^9, 3.993713090253993*^9}, {3.993892855610121*^9, 
   3.993892882778935*^9}, {3.993895629412572*^9, 3.9938957939225807`*^9}, {
   3.995427286332368*^9, 3.99542732773155*^9}, 3.995427472195602*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"e5d7b140-83b1-499d-8619-5b4ffd30dcbe"],

Cell["\<\
Select the terms with either the correct 4-fermion interaction or \
interactions with the W-boson or Z-boson\
\>", "Text",
 CellChangeTimes->{{3.995427487609207*^9, 
  3.995427533312645*^9}},ExpressionUUID->"156cf640-d7ff-4b17-864d-\
a9dc9c65450e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"terms", " ", "=", " ", 
   RowBox[{
    RowBox[{"FreeLag", "[", 
     RowBox[{
     "\[ScriptCapitalW]", ",", " ", "\[GothicE]", ",", " ", 
      "\[ScriptCapitalZ]", ",", "\[Nu]"}], "]"}], " ", "+", " ", 
    RowBox[{"Sum", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"SelectOperatorClass", "[", 
        RowBox[{"L8", ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Bar", "@", "\[GothicE]"}], ",", " ", "\[GothicE]", ",", 
           " ", 
           RowBox[{"Bar", "@", "\[Nu]"}], ",", " ", "\[Nu]"}], "}"}], ",", 
         " ", "i"}], "]"}], " ", "+", " ", 
       RowBox[{"SelectOperatorClass", "[", 
        RowBox[{"L8", ",", " ", 
         RowBox[{"{", 
          RowBox[{"\[ScriptCapitalW]", ",", " ", 
           RowBox[{"Bar", "@", "\[Nu]"}], ",", " ", "\[GothicE]"}], "}"}], 
         ",", "i"}], "]"}], " ", "+", " ", 
       RowBox[{"SelectOperatorClass", "[", 
        RowBox[{"L8", ",", " ", 
         RowBox[{"{", 
          RowBox[{"\[ScriptCapitalZ]", ",", " ", 
           RowBox[{"Bar", "@", "\[Nu]"}], ",", " ", "\[Nu]"}], "}"}], ",", 
         "i"}], "]"}], " ", "+", " ", "\[IndentingNewLine]", 
       RowBox[{"SelectOperatorClass", "[", 
        RowBox[{"L8", ",", " ", 
         RowBox[{"{", 
          RowBox[{"\[ScriptCapitalZ]", ",", " ", 
           RowBox[{"Bar", "@", "\[GothicE]"}], ",", " ", "\[GothicE]"}], 
          "}"}], ",", "i"}], "]"}]}], " ", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "4"}], "}"}]}], "]"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{
  3.988973341337879*^9, {3.989044852407452*^9, 3.989045143661728*^9}, {
   3.989045175915101*^9, 3.9890451927199583`*^9}, 3.98904528073836*^9, {
   3.989045607278681*^9, 3.989045611759398*^9}, {3.989045709712932*^9, 
   3.989045874734988*^9}, {3.9890469012603273`*^9, 3.989046931772501*^9}, {
   3.989047364114307*^9, 3.9890474228868504`*^9}, {3.99130254302921*^9, 
   3.991302613356286*^9}, {3.991302652448655*^9, 3.991302804893083*^9}, {
   3.991302880904941*^9, 3.99130291012431*^9}, {3.9913030944453897`*^9, 
   3.991303096842702*^9}, {3.991303199074606*^9, 3.991303208524413*^9}, {
   3.9913034900959587`*^9, 3.99130349959048*^9}, {3.991303535690551*^9, 
   3.991303579395803*^9}, 3.9913039075757637`*^9, {3.9913040262324142`*^9, 
   3.99130403254453*^9}, {3.9913040733039207`*^9, 3.991304109209476*^9}, {
   3.991304384980893*^9, 3.991304391206765*^9}, {3.991304720865885*^9, 
   3.991304724512272*^9}, {3.99130527845971*^9, 3.991305316695969*^9}, {
   3.991305635106748*^9, 3.9913056357557*^9}, 3.991305766757988*^9, {
   3.991305849672339*^9, 3.9913058770293837`*^9}, {3.991305924650458*^9, 
   3.991305987459031*^9}, {3.991368643798911*^9, 3.991368656418281*^9}, {
   3.991379912358171*^9, 3.991379928002417*^9}, {3.991380047680624*^9, 
   3.991380049510755*^9}, {3.991380902796052*^9, 3.991380955336536*^9}, {
   3.991472344659703*^9, 3.991472344843837*^9}, {3.993015637129148*^9, 
   3.993015692979898*^9}, {3.993017244548191*^9, 3.993017266881596*^9}, {
   3.993017323382443*^9, 3.993017344362145*^9}, {3.993017878630595*^9, 
   3.993017892348104*^9}, {3.9930179302767887`*^9, 3.993017930427435*^9}, {
   3.993018101624874*^9, 3.993018107053401*^9}, {3.993018144045702*^9, 
   3.993018167010967*^9}, {3.993018266670802*^9, 3.9930182892884073`*^9}, {
   3.993018365382477*^9, 3.993018450674402*^9}, {3.993018487788219*^9, 
   3.993018566924498*^9}, {3.993021016925349*^9, 3.993021032999152*^9}, {
   3.993021094287101*^9, 3.993021175861493*^9}, {3.993021212976065*^9, 
   3.993021229144641*^9}, {3.993021467493469*^9, 3.993021513332768*^9}, 
   3.993021697700329*^9, {3.993021817910523*^9, 3.993021877546596*^9}, 
   3.9930228671636868`*^9, {3.993091631317179*^9, 3.993091743717942*^9}, {
   3.993091791562632*^9, 3.99309180175565*^9}, {3.993091850180272*^9, 
   3.993091957370592*^9}, {3.993095195273102*^9, 3.993095235126552*^9}, {
   3.993112191295599*^9, 3.9931121969950666`*^9}, {3.9931125380616426`*^9, 
   3.993112555478874*^9}, {3.993112675131488*^9, 3.993112753878275*^9}, {
   3.993112788377347*^9, 3.993112855342448*^9}, {3.993113031467151*^9, 
   3.9931130634561443`*^9}, {3.993113279371632*^9, 3.993113311659159*^9}, {
   3.993113375053609*^9, 3.993113395279852*^9}, {3.993552689290646*^9, 
   3.993552696041614*^9}, {3.993712340759787*^9, 3.993712420708088*^9}, {
   3.993713074727357*^9, 3.993713090253993*^9}, {3.993892855610121*^9, 
   3.993892882778935*^9}, {3.993895629412572*^9, 3.9938957939225807`*^9}, {
   3.995427286332368*^9, 3.99542732773155*^9}, {3.995427472195602*^9, 
   3.995427482876841*^9}, {3.995427549516912*^9, 3.995427554709344*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"784aad2f-2822-48ac-a96c-58da91f6aca1"],

Cell[BoxData[
 InterpretationBox["\<\"Added new CG \\!\\(\\*RowBox[{\\\"cg1\\\"}]\\) with \
indices \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"SU3c\\\", \\\"[\\\", \
\\\"adj\\\", \\\"]\\\"}], \\\",\\\", RowBox[{\\\"SU3c\\\", \\\"[\\\", \\\"adj\
\\\", \\\"]\\\"}], \\\",\\\", RowBox[{\\\"SU3c\\\", \\\"[\\\", \\\"adj\\\", \
\\\"]\\\"}], \\\",\\\", RowBox[{\\\"SU3c\\\", \\\"[\\\", \\\"adj\\\", \\\"]\\\
\"}]}], \\\"}\\\"}]\\)\"\>",
  StringForm["Added new CG `1` with indices `2`", $CellContext`cg1, {
    $CellContext`SU3c[Matchete`adj], 
    $CellContext`SU3c[Matchete`adj], 
    $CellContext`SU3c[Matchete`adj], 
    $CellContext`SU3c[Matchete`adj]}],
  Editable->False]], "Echo",
 CellChangeTimes->{
  3.999074300581053*^9},ExpressionUUID->"3c63542d-3a64-4c74-a12a-\
f17f3e0aa461"]
}, Open  ]],

Cell["\<\
Integrate out the W and Z up to EFTOrder->10 (because we are dealing with a \
double power counting in the scales of SMEFT and LEFT)\
\>", "Text",
 CellChangeTimes->{{3.9954275617785683`*^9, 3.995427606841976*^9}, 
   3.9954291843953*^9},ExpressionUUID->"1342c2bb-6013-434a-b7cf-45af5ea291e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LEFT", " ", "=", " ", 
   RowBox[{"Match", "[", 
    RowBox[{"terms", ",", " ", 
     RowBox[{"EFTOrder", "->", "10"}], ",", " ", 
     RowBox[{"LoopOrder", "->", "0"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.988973341337879*^9, {3.989044852407452*^9, 3.989045143661728*^9}, {
   3.989045175915101*^9, 3.9890451927199583`*^9}, 3.98904528073836*^9, {
   3.989045607278681*^9, 3.989045611759398*^9}, {3.989045709712932*^9, 
   3.989045874734988*^9}, {3.9890469012603273`*^9, 3.989046931772501*^9}, {
   3.989047364114307*^9, 3.9890474228868504`*^9}, {3.99130254302921*^9, 
   3.991302613356286*^9}, {3.991302652448655*^9, 3.991302804893083*^9}, {
   3.991302880904941*^9, 3.99130291012431*^9}, {3.9913030944453897`*^9, 
   3.991303096842702*^9}, {3.991303199074606*^9, 3.991303208524413*^9}, {
   3.9913034900959587`*^9, 3.99130349959048*^9}, {3.991303535690551*^9, 
   3.991303579395803*^9}, 3.9913039075757637`*^9, {3.9913040262324142`*^9, 
   3.99130403254453*^9}, {3.9913040733039207`*^9, 3.991304109209476*^9}, {
   3.991304384980893*^9, 3.991304391206765*^9}, {3.991304720865885*^9, 
   3.991304724512272*^9}, {3.99130527845971*^9, 3.991305316695969*^9}, {
   3.991305635106748*^9, 3.9913056357557*^9}, 3.991305766757988*^9, {
   3.991305849672339*^9, 3.9913058770293837`*^9}, {3.991305924650458*^9, 
   3.991305987459031*^9}, {3.991368643798911*^9, 3.991368656418281*^9}, {
   3.991379912358171*^9, 3.991379928002417*^9}, {3.991380047680624*^9, 
   3.991380049510755*^9}, {3.991380902796052*^9, 3.991380955336536*^9}, {
   3.991472344659703*^9, 3.991472344843837*^9}, {3.993015637129148*^9, 
   3.993015692979898*^9}, {3.993017244548191*^9, 3.993017266881596*^9}, {
   3.993017323382443*^9, 3.993017344362145*^9}, {3.993017878630595*^9, 
   3.993017892348104*^9}, {3.9930179302767887`*^9, 3.993017930427435*^9}, {
   3.993018101624874*^9, 3.993018107053401*^9}, {3.993018144045702*^9, 
   3.993018167010967*^9}, {3.993018266670802*^9, 3.9930182892884073`*^9}, {
   3.993018365382477*^9, 3.993018450674402*^9}, {3.993018487788219*^9, 
   3.993018566924498*^9}, {3.993021016925349*^9, 3.993021032999152*^9}, {
   3.993021094287101*^9, 3.993021175861493*^9}, {3.993021212976065*^9, 
   3.993021229144641*^9}, {3.993021467493469*^9, 3.993021513332768*^9}, 
   3.993021697700329*^9, {3.993021817910523*^9, 3.993021877546596*^9}, 
   3.9930228671636868`*^9, {3.993091631317179*^9, 3.993091743717942*^9}, {
   3.993091791562632*^9, 3.99309180175565*^9}, {3.993091850180272*^9, 
   3.993091957370592*^9}, {3.993095195273102*^9, 3.993095235126552*^9}, {
   3.993112191295599*^9, 3.9931121969950666`*^9}, {3.9931125380616426`*^9, 
   3.993112555478874*^9}, {3.993112675131488*^9, 3.993112753878275*^9}, {
   3.993112788377347*^9, 3.993112855342448*^9}, {3.993113031467151*^9, 
   3.9931130634561443`*^9}, {3.993113279371632*^9, 3.993113311659159*^9}, {
   3.993113375053609*^9, 3.993113395279852*^9}, {3.993552689290646*^9, 
   3.993552696041614*^9}, {3.993712340759787*^9, 3.993712420708088*^9}, {
   3.993713074727357*^9, 3.993713090253993*^9}, {3.993892855610121*^9, 
   3.993892882778935*^9}, {3.993895629412572*^9, 3.9938957939225807`*^9}, {
   3.995427286332368*^9, 3.99542732773155*^9}, {3.995427472195602*^9, 
   3.995427482876841*^9}, {3.995427549516912*^9, 3.995427554709344*^9}, 
   3.99542761543854*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"b320e5e8-4d3b-47cb-b638-d2a60cf4e83b"],

Cell["\<\
Select the correct four -fermion  interaction  and  Fierz  into  standard  \
Fermi  Dirac  structure\
\>", "Text",
 CellChangeTimes->{{3.995427634925733*^9, 
  3.995427648627125*^9}},ExpressionUUID->"bb2a8d66-c6c6-42c8-8b73-\
883a31befd3c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"operators", " ", "=", " ", 
   RowBox[{
    RowBox[{"SelectOperatorClass", "[", 
     RowBox[{"LEFT", ",", " ", 
      RowBox[{"{", 
       RowBox[{"\[GothicE]", ",", " ", 
        RowBox[{"Bar", "@", "\[GothicE]"}], ",", " ", 
        RowBox[{"Bar", "@", "\[Nu]"}], ",", " ", "\[Nu]"}], "}"}]}], "]"}], 
    " ", "/.", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"NCM", "[", 
       RowBox[{
        RowBox[{"Bar", "@", 
         RowBox[{"Field", "[", 
          RowBox[{"\[GothicE]", ",", " ", "a__"}], "]"}]}], ",", " ", 
        RowBox[{"DiracProduct", "[", 
         RowBox[{"b_", ",", 
          RowBox[{"Proj", "[", 
           RowBox[{"-", "1"}], "]"}]}], "]"}], ",", " ", 
        RowBox[{"Field", "[", 
         RowBox[{"\[GothicE]", ",", " ", "c__"}], "]"}]}], "]"}], "*", 
      RowBox[{"NCM", "[", "d__", "]"}]}], " ", ":>", " ", 
     RowBox[{"Fierz", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"NCM", "[", 
         RowBox[{
          RowBox[{"Bar", "@", 
           RowBox[{"Field", "[", 
            RowBox[{"\[GothicE]", ",", " ", "a"}], "]"}]}], ",", " ", 
          RowBox[{"DiracProduct", "[", 
           RowBox[{"b", ",", " ", 
            RowBox[{"Proj", "[", 
             RowBox[{"-", "1"}], "]"}]}], "]"}], ",", " ", 
          RowBox[{"Field", "[", 
           RowBox[{"\[GothicE]", ",", " ", "c"}], "]"}]}], "]"}], "*", 
        RowBox[{"NCM", "[", "d", "]"}]}], ",", " ", 
       RowBox[{"Evanescent", "->", "False"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"operators", " ", "=", " ", 
   RowBox[{"CollectOperators", "[", "operators", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.988973341337879*^9, {3.989044852407452*^9, 3.989045143661728*^9}, {
   3.989045175915101*^9, 3.9890451927199583`*^9}, 3.98904528073836*^9, {
   3.989045607278681*^9, 3.989045611759398*^9}, {3.989045709712932*^9, 
   3.989045874734988*^9}, {3.9890469012603273`*^9, 3.989046931772501*^9}, {
   3.989047364114307*^9, 3.9890474228868504`*^9}, {3.99130254302921*^9, 
   3.991302613356286*^9}, {3.991302652448655*^9, 3.991302804893083*^9}, {
   3.991302880904941*^9, 3.99130291012431*^9}, {3.9913030944453897`*^9, 
   3.991303096842702*^9}, {3.991303199074606*^9, 3.991303208524413*^9}, {
   3.9913034900959587`*^9, 3.99130349959048*^9}, {3.991303535690551*^9, 
   3.991303579395803*^9}, 3.9913039075757637`*^9, {3.9913040262324142`*^9, 
   3.99130403254453*^9}, {3.9913040733039207`*^9, 3.991304109209476*^9}, {
   3.991304384980893*^9, 3.991304391206765*^9}, {3.991304720865885*^9, 
   3.991304724512272*^9}, {3.99130527845971*^9, 3.991305316695969*^9}, {
   3.991305635106748*^9, 3.9913056357557*^9}, 3.991305766757988*^9, {
   3.991305849672339*^9, 3.9913058770293837`*^9}, {3.991305924650458*^9, 
   3.991305987459031*^9}, {3.991368643798911*^9, 3.991368656418281*^9}, {
   3.991379912358171*^9, 3.991379928002417*^9}, {3.991380047680624*^9, 
   3.991380049510755*^9}, {3.991380902796052*^9, 3.991380955336536*^9}, {
   3.991472344659703*^9, 3.991472344843837*^9}, {3.993015637129148*^9, 
   3.993015692979898*^9}, {3.993017244548191*^9, 3.993017266881596*^9}, {
   3.993017323382443*^9, 3.993017344362145*^9}, {3.993017878630595*^9, 
   3.993017892348104*^9}, {3.9930179302767887`*^9, 3.993017930427435*^9}, {
   3.993018101624874*^9, 3.993018107053401*^9}, {3.993018144045702*^9, 
   3.993018167010967*^9}, {3.993018266670802*^9, 3.9930182892884073`*^9}, {
   3.993018365382477*^9, 3.993018450674402*^9}, {3.993018487788219*^9, 
   3.993018566924498*^9}, {3.993021016925349*^9, 3.993021032999152*^9}, {
   3.993021094287101*^9, 3.993021175861493*^9}, {3.993021212976065*^9, 
   3.993021229144641*^9}, {3.993021467493469*^9, 3.993021513332768*^9}, 
   3.993021697700329*^9, {3.993021817910523*^9, 3.993021877546596*^9}, 
   3.9930228671636868`*^9, {3.993091631317179*^9, 3.993091743717942*^9}, {
   3.993091791562632*^9, 3.99309180175565*^9}, {3.993091850180272*^9, 
   3.993091957370592*^9}, {3.993095195273102*^9, 3.993095235126552*^9}, {
   3.993112191295599*^9, 3.9931121969950666`*^9}, {3.9931125380616426`*^9, 
   3.993112555478874*^9}, {3.993112675131488*^9, 3.993112753878275*^9}, {
   3.993112788377347*^9, 3.993112855342448*^9}, {3.993113031467151*^9, 
   3.9931130634561443`*^9}, {3.993113279371632*^9, 3.993113311659159*^9}, {
   3.993113375053609*^9, 3.993113395279852*^9}, {3.993552689290646*^9, 
   3.993552696041614*^9}, {3.993712340759787*^9, 3.993712420708088*^9}, {
   3.993713074727357*^9, 3.993713090253993*^9}, {3.993892855610121*^9, 
   3.993892882778935*^9}, {3.993895629412572*^9, 3.9938957939225807`*^9}, {
   3.995427286332368*^9, 3.99542732773155*^9}, {3.995427472195602*^9, 
   3.995427482876841*^9}, {3.995427549516912*^9, 3.995427554709344*^9}, {
   3.99542761543854*^9, 3.995427679027278*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"4eb57941-c2d7-44a3-8a02-9880e60dfaa0"],

Cell["Perform  explicit  sums  over  flavor  indices", "Text",
 CellChangeTimes->{
  3.99542768594851*^9},ExpressionUUID->"0cd0abfb-2493-429d-b41b-eba68ee1fe48"],

Cell[BoxData[
 RowBox[{
  RowBox[{"summedOperators", " ", "=", " ", 
   RowBox[{"Matchete`PackageScope`ExplicitEinsteinSums", "@", 
    RowBox[{"Expand", "@", "operators"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.988973341337879*^9, {3.989044852407452*^9, 3.989045143661728*^9}, {
   3.989045175915101*^9, 3.9890451927199583`*^9}, 3.98904528073836*^9, {
   3.989045607278681*^9, 3.989045611759398*^9}, {3.989045709712932*^9, 
   3.989045874734988*^9}, {3.9890469012603273`*^9, 3.989046931772501*^9}, {
   3.989047364114307*^9, 3.9890474228868504`*^9}, {3.99130254302921*^9, 
   3.991302613356286*^9}, {3.991302652448655*^9, 3.991302804893083*^9}, {
   3.991302880904941*^9, 3.99130291012431*^9}, {3.9913030944453897`*^9, 
   3.991303096842702*^9}, {3.991303199074606*^9, 3.991303208524413*^9}, {
   3.9913034900959587`*^9, 3.99130349959048*^9}, {3.991303535690551*^9, 
   3.991303579395803*^9}, 3.9913039075757637`*^9, {3.9913040262324142`*^9, 
   3.99130403254453*^9}, {3.9913040733039207`*^9, 3.991304109209476*^9}, {
   3.991304384980893*^9, 3.991304391206765*^9}, {3.991304720865885*^9, 
   3.991304724512272*^9}, {3.99130527845971*^9, 3.991305316695969*^9}, {
   3.991305635106748*^9, 3.9913056357557*^9}, 3.991305766757988*^9, {
   3.991305849672339*^9, 3.9913058770293837`*^9}, {3.991305924650458*^9, 
   3.991305987459031*^9}, {3.991368643798911*^9, 3.991368656418281*^9}, {
   3.991379912358171*^9, 3.991379928002417*^9}, {3.991380047680624*^9, 
   3.991380049510755*^9}, {3.991380902796052*^9, 3.991380955336536*^9}, {
   3.991472344659703*^9, 3.991472344843837*^9}, {3.993015637129148*^9, 
   3.993015692979898*^9}, {3.993017244548191*^9, 3.993017266881596*^9}, {
   3.993017323382443*^9, 3.993017344362145*^9}, {3.993017878630595*^9, 
   3.993017892348104*^9}, {3.9930179302767887`*^9, 3.993017930427435*^9}, {
   3.993018101624874*^9, 3.993018107053401*^9}, {3.993018144045702*^9, 
   3.993018167010967*^9}, {3.993018266670802*^9, 3.9930182892884073`*^9}, {
   3.993018365382477*^9, 3.993018450674402*^9}, {3.993018487788219*^9, 
   3.993018566924498*^9}, {3.993021016925349*^9, 3.993021032999152*^9}, {
   3.993021094287101*^9, 3.993021175861493*^9}, {3.993021212976065*^9, 
   3.993021229144641*^9}, {3.993021467493469*^9, 3.993021513332768*^9}, 
   3.993021697700329*^9, {3.993021817910523*^9, 3.993021877546596*^9}, 
   3.9930228671636868`*^9, {3.993091631317179*^9, 3.993091743717942*^9}, {
   3.993091791562632*^9, 3.99309180175565*^9}, {3.993091850180272*^9, 
   3.993091957370592*^9}, {3.993095195273102*^9, 3.993095235126552*^9}, {
   3.993112191295599*^9, 3.9931121969950666`*^9}, {3.9931125380616426`*^9, 
   3.993112555478874*^9}, {3.993112675131488*^9, 3.993112753878275*^9}, {
   3.993112788377347*^9, 3.993112855342448*^9}, {3.993113031467151*^9, 
   3.9931130634561443`*^9}, {3.993113279371632*^9, 3.993113311659159*^9}, {
   3.993113375053609*^9, 3.993113395279852*^9}, {3.993552689290646*^9, 
   3.993552696041614*^9}, {3.993712340759787*^9, 3.993712420708088*^9}, {
   3.993713074727357*^9, 3.993713090253993*^9}, {3.993892855610121*^9, 
   3.993892882778935*^9}, {3.993895629412572*^9, 3.9938957939225807`*^9}, {
   3.995427286332368*^9, 3.99542732773155*^9}, {3.995427472195602*^9, 
   3.995427482876841*^9}, {3.995427549516912*^9, 3.995427554709344*^9}, {
   3.99542761543854*^9, 3.995427718279497*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"bf76fd7d-8931-4288-8108-ac6ecf3c9b76"],

Cell["\<\
Extract  the  Matching  coefficients. We fix the charged lepton fields to \
muon and electron and keep the neutrino flavors arbitrary as experiment \
cannot distinguish between them.\
\>", "Text",
 CellChangeTimes->{
  3.9954277229254723`*^9, {3.995427795755362*^9, 
   3.9954278524245033`*^9}},ExpressionUUID->"a50cafc1-3aac-481c-b47b-\
36b5b598b80a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", "\t", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"CL", "[", 
       RowBox[{"p", ",", "r"}], "]"}], " ", "=", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"summedOperators", ",", " ", 
        RowBox[{
         RowBox[{"NCM", "[", 
          RowBox[{
           RowBox[{"Bar", "[", 
            RowBox[{"Field", "[", 
             RowBox[{"\[GothicE]", ",", "Fermion", ",", 
              RowBox[{"{", "1", "}"}], ",", 
              RowBox[{"{", "}"}]}], "]"}], "]"}], ",", 
           RowBox[{"DiracProduct", "[", 
            RowBox[{
             RowBox[{"GammaM", "[", 
              RowBox[{"Index", "[", 
               RowBox[{"d$$1", ",", "Lorentz"}], "]"}], "]"}], ",", 
             RowBox[{"Proj", "[", 
              RowBox[{"-", "1"}], "]"}]}], "]"}], ",", 
           RowBox[{"Field", "[", 
            RowBox[{"\[Nu]", ",", "Fermion", ",", 
             RowBox[{"{", "p", "}"}], ",", 
             RowBox[{"{", "}"}]}], "]"}]}], "]"}], " ", 
         RowBox[{"NCM", "[", 
          RowBox[{
           RowBox[{"Bar", "[", 
            RowBox[{"Field", "[", 
             RowBox[{"\[Nu]", ",", "Fermion", ",", 
              RowBox[{"{", "r", "}"}], ",", 
              RowBox[{"{", "}"}]}], "]"}], "]"}], ",", 
           RowBox[{"DiracProduct", "[", 
            RowBox[{
             RowBox[{"GammaM", "[", 
              RowBox[{"Index", "[", 
               RowBox[{"d$$1", ",", "Lorentz"}], "]"}], "]"}], ",", 
             RowBox[{"Proj", "[", 
              RowBox[{"-", "1"}], "]"}]}], "]"}], ",", 
           RowBox[{"Field", "[", 
            RowBox[{"\[GothicE]", ",", "Fermion", ",", 
             RowBox[{"{", "2", "}"}], ",", 
             RowBox[{"{", "}"}]}], "]"}]}], "]"}]}]}], "]"}]}], ";", "\n", 
     "\t", 
     RowBox[{
      RowBox[{"CR", "[", 
       RowBox[{"p", ",", "r"}], "]"}], " ", "=", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"summedOperators", ",", " ", 
        RowBox[{
         RowBox[{"NCM", "[", 
          RowBox[{
           RowBox[{"Bar", "[", 
            RowBox[{"Field", "[", 
             RowBox[{"\[GothicE]", ",", "Fermion", ",", 
              RowBox[{"{", "1", "}"}], ",", 
              RowBox[{"{", "}"}]}], "]"}], "]"}], ",", 
           RowBox[{"DiracProduct", "[", 
            RowBox[{
             RowBox[{"GammaM", "[", 
              RowBox[{"Index", "[", 
               RowBox[{"d$$1", ",", "Lorentz"}], "]"}], "]"}], ",", 
             RowBox[{"Proj", "[", "1", "]"}]}], "]"}], ",", 
           RowBox[{"Field", "[", 
            RowBox[{"\[GothicE]", ",", "Fermion", ",", 
             RowBox[{"{", "2", "}"}], ",", 
             RowBox[{"{", "}"}]}], "]"}]}], "]"}], " ", 
         RowBox[{"NCM", "[", 
          RowBox[{
           RowBox[{"Bar", "[", 
            RowBox[{"Field", "[", 
             RowBox[{"\[Nu]", ",", "Fermion", ",", 
              RowBox[{"{", "r", "}"}], ",", 
              RowBox[{"{", "}"}]}], "]"}], "]"}], ",", 
           RowBox[{"DiracProduct", "[", 
            RowBox[{
             RowBox[{"GammaM", "[", 
              RowBox[{"Index", "[", 
               RowBox[{"d$$1", ",", "Lorentz"}], "]"}], "]"}], ",", 
             RowBox[{"Proj", "[", 
              RowBox[{"-", "1"}], "]"}]}], "]"}], ",", 
           RowBox[{"Field", "[", 
            RowBox[{"\[Nu]", ",", "Fermion", ",", 
             RowBox[{"{", "p", "}"}], ",", 
             RowBox[{"{", "}"}]}], "]"}]}], "]"}]}]}], "]"}]}], ";"}], 
    "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"p", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "3"}], "}"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.988973341337879*^9, {3.989044852407452*^9, 3.989045143661728*^9}, {
   3.989045175915101*^9, 3.9890451927199583`*^9}, 3.98904528073836*^9, {
   3.989045607278681*^9, 3.989045611759398*^9}, {3.989045709712932*^9, 
   3.989045874734988*^9}, {3.9890469012603273`*^9, 3.989046931772501*^9}, {
   3.989047364114307*^9, 3.9890474228868504`*^9}, {3.99130254302921*^9, 
   3.991302613356286*^9}, {3.991302652448655*^9, 3.991302804893083*^9}, {
   3.991302880904941*^9, 3.99130291012431*^9}, {3.9913030944453897`*^9, 
   3.991303096842702*^9}, {3.991303199074606*^9, 3.991303208524413*^9}, {
   3.9913034900959587`*^9, 3.99130349959048*^9}, {3.991303535690551*^9, 
   3.991303579395803*^9}, 3.9913039075757637`*^9, {3.9913040262324142`*^9, 
   3.99130403254453*^9}, {3.9913040733039207`*^9, 3.991304109209476*^9}, {
   3.991304384980893*^9, 3.991304391206765*^9}, {3.991304720865885*^9, 
   3.991304724512272*^9}, {3.99130527845971*^9, 3.991305316695969*^9}, {
   3.991305635106748*^9, 3.9913056357557*^9}, 3.991305766757988*^9, {
   3.991305849672339*^9, 3.9913058770293837`*^9}, {3.991305924650458*^9, 
   3.991305987459031*^9}, {3.991368643798911*^9, 3.991368656418281*^9}, {
   3.991379912358171*^9, 3.991379928002417*^9}, {3.991380047680624*^9, 
   3.991380049510755*^9}, {3.991380902796052*^9, 3.991380955336536*^9}, {
   3.991472344659703*^9, 3.991472344843837*^9}, {3.993015637129148*^9, 
   3.993015692979898*^9}, {3.993017244548191*^9, 3.993017266881596*^9}, {
   3.993017323382443*^9, 3.993017344362145*^9}, {3.993017878630595*^9, 
   3.993017892348104*^9}, {3.9930179302767887`*^9, 3.993017930427435*^9}, {
   3.993018101624874*^9, 3.993018107053401*^9}, {3.993018144045702*^9, 
   3.993018167010967*^9}, {3.993018266670802*^9, 3.9930182892884073`*^9}, {
   3.993018365382477*^9, 3.993018450674402*^9}, {3.993018487788219*^9, 
   3.993018566924498*^9}, {3.993021016925349*^9, 3.993021032999152*^9}, {
   3.993021094287101*^9, 3.993021175861493*^9}, {3.993021212976065*^9, 
   3.993021229144641*^9}, {3.993021467493469*^9, 3.993021513332768*^9}, 
   3.993021697700329*^9, {3.993021817910523*^9, 3.993021877546596*^9}, 
   3.9930228671636868`*^9, {3.993091631317179*^9, 3.993091743717942*^9}, {
   3.993091791562632*^9, 3.99309180175565*^9}, {3.993091850180272*^9, 
   3.993091957370592*^9}, {3.993095195273102*^9, 3.993095235126552*^9}, {
   3.993112191295599*^9, 3.9931121969950666`*^9}, {3.9931125380616426`*^9, 
   3.993112555478874*^9}, {3.993112675131488*^9, 3.993112753878275*^9}, {
   3.993112788377347*^9, 3.993112855342448*^9}, {3.993113031467151*^9, 
   3.9931130634561443`*^9}, {3.993113279371632*^9, 3.993113311659159*^9}, {
   3.993113375053609*^9, 3.993113395279852*^9}, {3.993552689290646*^9, 
   3.993552696041614*^9}, {3.993712340759787*^9, 3.993712420708088*^9}, {
   3.993713074727357*^9, 3.993713090253993*^9}, {3.993892855610121*^9, 
   3.993892882778935*^9}, {3.993895629412572*^9, 3.9938957939225807`*^9}, {
   3.995427286332368*^9, 3.99542732773155*^9}, {3.995427472195602*^9, 
   3.995427482876841*^9}, {3.995427549516912*^9, 3.995427554709344*^9}, {
   3.99542761543854*^9, 3.995427746729248*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"28429620-69b0-4e3a-b300-0660da06e52f"],

Cell["\<\
The coefficient of the muon decay rate is now the sum over neutrino flavors \
over the squares of the matching coefficients.\
\>", "Text",
 CellChangeTimes->{{3.995427749630247*^9, 3.995427782858247*^9}, {
  3.995427860122401*^9, 
  3.995427882192504*^9}},ExpressionUUID->"cff5b007-f4bc-4a2c-9721-\
3aeb7c41f07d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DecayRateCoeff", " ", "=", " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Bar", "[", 
        RowBox[{"CL", "[", 
         RowBox[{"p", ",", "r"}], "]"}], "]"}], 
       RowBox[{"CL", "[", 
        RowBox[{"p", ",", "r"}], "]"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"Bar", "[", 
        RowBox[{"CR", "[", 
         RowBox[{"p", ",", "r"}], "]"}], "]"}], " ", 
       RowBox[{"CR", "[", 
        RowBox[{"p", ",", "r"}], "]"}]}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"p", ",", "3"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", "3"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.988973341337879*^9, {3.989044852407452*^9, 3.989045143661728*^9}, {
   3.989045175915101*^9, 3.9890451927199583`*^9}, 3.98904528073836*^9, {
   3.989045607278681*^9, 3.989045611759398*^9}, {3.989045709712932*^9, 
   3.989045874734988*^9}, {3.9890469012603273`*^9, 3.989046931772501*^9}, {
   3.989047364114307*^9, 3.9890474228868504`*^9}, {3.99130254302921*^9, 
   3.991302613356286*^9}, {3.991302652448655*^9, 3.991302804893083*^9}, {
   3.991302880904941*^9, 3.99130291012431*^9}, {3.9913030944453897`*^9, 
   3.991303096842702*^9}, {3.991303199074606*^9, 3.991303208524413*^9}, {
   3.9913034900959587`*^9, 3.99130349959048*^9}, {3.991303535690551*^9, 
   3.991303579395803*^9}, 3.9913039075757637`*^9, {3.9913040262324142`*^9, 
   3.99130403254453*^9}, {3.9913040733039207`*^9, 3.991304109209476*^9}, {
   3.991304384980893*^9, 3.991304391206765*^9}, {3.991304720865885*^9, 
   3.991304724512272*^9}, {3.99130527845971*^9, 3.991305316695969*^9}, {
   3.991305635106748*^9, 3.9913056357557*^9}, 3.991305766757988*^9, {
   3.991305849672339*^9, 3.9913058770293837`*^9}, {3.991305924650458*^9, 
   3.991305987459031*^9}, {3.991368643798911*^9, 3.991368656418281*^9}, {
   3.991379912358171*^9, 3.991379928002417*^9}, {3.991380047680624*^9, 
   3.991380049510755*^9}, {3.991380902796052*^9, 3.991380955336536*^9}, {
   3.991472344659703*^9, 3.991472344843837*^9}, {3.993015637129148*^9, 
   3.993015692979898*^9}, {3.993017244548191*^9, 3.993017266881596*^9}, {
   3.993017323382443*^9, 3.993017344362145*^9}, {3.993017878630595*^9, 
   3.993017892348104*^9}, {3.9930179302767887`*^9, 3.993017930427435*^9}, {
   3.993018101624874*^9, 3.993018107053401*^9}, {3.993018144045702*^9, 
   3.993018167010967*^9}, {3.993018266670802*^9, 3.9930182892884073`*^9}, {
   3.993018365382477*^9, 3.993018450674402*^9}, {3.993018487788219*^9, 
   3.993018566924498*^9}, {3.993021016925349*^9, 3.993021032999152*^9}, {
   3.993021094287101*^9, 3.993021175861493*^9}, {3.993021212976065*^9, 
   3.993021229144641*^9}, {3.993021467493469*^9, 3.993021513332768*^9}, 
   3.993021697700329*^9, {3.993021817910523*^9, 3.993021877546596*^9}, 
   3.9930228671636868`*^9, {3.993091631317179*^9, 3.993091743717942*^9}, {
   3.993091791562632*^9, 3.99309180175565*^9}, {3.993091850180272*^9, 
   3.993091957370592*^9}, {3.993095195273102*^9, 3.993095235126552*^9}, {
   3.993112191295599*^9, 3.9931121969950666`*^9}, {3.9931125380616426`*^9, 
   3.993112555478874*^9}, {3.993112675131488*^9, 3.993112753878275*^9}, {
   3.993112788377347*^9, 3.993112855342448*^9}, {3.993113031467151*^9, 
   3.9931130634561443`*^9}, {3.993113279371632*^9, 3.993113311659159*^9}, {
   3.993113375053609*^9, 3.993113395279852*^9}, {3.993552689290646*^9, 
   3.993552696041614*^9}, {3.993712340759787*^9, 3.993712420708088*^9}, {
   3.993713074727357*^9, 3.993713090253993*^9}, {3.993892855610121*^9, 
   3.993892882778935*^9}, {3.993895629412572*^9, 3.9938957939225807`*^9}, {
   3.995427286332368*^9, 3.99542732773155*^9}, {3.995427472195602*^9, 
   3.995427482876841*^9}, {3.995427549516912*^9, 3.995427554709344*^9}, {
   3.99542761543854*^9, 3.995427746729248*^9}, {3.995427902978113*^9, 
   3.995427912311473*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"53e7c039-89b0-4886-97e7-48079da6d6b0"],

Cell["\<\
For the correct power counting, we restore the W-boson and Z-boson with the \
attribute \[OpenCurlyDoubleQuote]Light\[CloseCurlyDoubleQuote].\
\>", "Text",
 CellChangeTimes->{{3.995427916820017*^9, 
  3.995427944948537*^9}},ExpressionUUID->"356dd807-6cc2-4976-93f2-\
d087d743c62e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"RemoveField", "[", "\[ScriptCapitalW]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefineField", "[", 
   RowBox[{"\[ScriptCapitalW]", ",", "Vector", ",", 
    RowBox[{"Charges", "->", 
     RowBox[{"U1em", "[", "1", "]"}]}], ",", 
    RowBox[{"Mass", "->", 
     RowBox[{"{", 
      RowBox[{"Light", ",", "M\[ScriptCapitalW]"}], "}"}]}], ",", 
    RowBox[{"UFO", "->", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"\"\<pdg\>\"", "->", "24"}], ",", 
       RowBox[{"\"\<name\>\"", "->", "\"\<W\>\""}], ",", 
       RowBox[{"\"\<mass\>\"", "->", "\"\<MW\>\""}], ",", 
       RowBox[{"\"\<width\>\"", "->", "\"\<WW\>\""}]}], "|>"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RemoveField", "[", "\[ScriptCapitalZ]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DefineField", "[", 
    RowBox[{"\[ScriptCapitalZ]", ",", "Vector", ",", " ", 
     RowBox[{"SelfConjugate", "->", "True"}], ",", 
     RowBox[{"Mass", "->", 
      RowBox[{"{", 
       RowBox[{"Light", ",", "M\[ScriptCapitalZ]"}], "}"}]}], ",", 
     RowBox[{"UFO", "->", 
      RowBox[{"<|", 
       RowBox[{
        RowBox[{"\"\<pdg\>\"", "->", "24"}], ",", 
        RowBox[{"\"\<name\>\"", "->", "\"\<Z\>\""}], ",", 
        RowBox[{"\"\<mass\>\"", "->", "\"\<MZ\>\""}], ",", 
        RowBox[{"\"\<width\>\"", "->", "\"\<WZ\>\""}]}], "|>"}]}]}], "]"}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DecayRateCoeff", " ", "=", " ", 
   RowBox[{"DecayRateCoeff", " ", "/.", " ", 
    RowBox[{
     RowBox[{"Coupling", "[", 
      RowBox[{"M\[ScriptCapitalW]", ",", 
       RowBox[{"{", "}"}], ",", "0"}], "]"}], ":>", 
     RowBox[{"M\[ScriptCapitalW]", "[", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DecayRateCoeff", " ", "=", " ", 
   RowBox[{"DecayRateCoeff", " ", "/.", " ", 
    RowBox[{
     RowBox[{"Coupling", "[", 
      RowBox[{"M\[ScriptCapitalZ]", ",", 
       RowBox[{"{", "}"}], ",", "0"}], "]"}], ":>", 
     RowBox[{"M\[ScriptCapitalZ]", "[", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"CL", "[", 
       RowBox[{"p", ",", "r"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"CL", "[", 
        RowBox[{"p", ",", "r"}], "]"}], " ", "/.", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Coupling", "[", 
           RowBox[{"M\[ScriptCapitalW]", ",", 
            RowBox[{"{", "}"}], ",", "0"}], "]"}], ":>", 
          RowBox[{"M\[ScriptCapitalW]", "[", "]"}]}], ",", " ", 
         RowBox[{
          RowBox[{"Coupling", "[", 
           RowBox[{"M\[ScriptCapitalZ]", ",", 
            RowBox[{"{", "}"}], ",", "0"}], "]"}], ":>", 
          RowBox[{"M\[ScriptCapitalZ]", "[", "]"}]}]}], "}"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"CR", "[", 
       RowBox[{"p", ",", "r"}], "]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"CR", "[", 
        RowBox[{"p", ",", "r"}], "]"}], " ", "/.", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Coupling", "[", 
           RowBox[{"M\[ScriptCapitalW]", ",", 
            RowBox[{"{", "}"}], ",", "0"}], "]"}], ":>", 
          RowBox[{"M\[ScriptCapitalW]", "[", "]"}]}], ",", " ", 
         RowBox[{
          RowBox[{"Coupling", "[", 
           RowBox[{"M\[ScriptCapitalZ]", ",", 
            RowBox[{"{", "}"}], ",", "0"}], "]"}], ":>", 
          RowBox[{"M\[ScriptCapitalZ]", "[", "]"}]}]}], "}"}]}]}], ";"}], 
    "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"p", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "3"}], "}"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{
  3.988973341337879*^9, {3.989044852407452*^9, 3.989045143661728*^9}, {
   3.989045175915101*^9, 3.9890451927199583`*^9}, 3.98904528073836*^9, {
   3.989045607278681*^9, 3.989045611759398*^9}, {3.989045709712932*^9, 
   3.989045874734988*^9}, {3.9890469012603273`*^9, 3.989046931772501*^9}, {
   3.989047364114307*^9, 3.9890474228868504`*^9}, {3.99130254302921*^9, 
   3.991302613356286*^9}, {3.991302652448655*^9, 3.991302804893083*^9}, {
   3.991302880904941*^9, 3.99130291012431*^9}, {3.9913030944453897`*^9, 
   3.991303096842702*^9}, {3.991303199074606*^9, 3.991303208524413*^9}, {
   3.9913034900959587`*^9, 3.99130349959048*^9}, {3.991303535690551*^9, 
   3.991303579395803*^9}, 3.9913039075757637`*^9, {3.9913040262324142`*^9, 
   3.99130403254453*^9}, {3.9913040733039207`*^9, 3.991304109209476*^9}, {
   3.991304384980893*^9, 3.991304391206765*^9}, {3.991304720865885*^9, 
   3.991304724512272*^9}, {3.99130527845971*^9, 3.991305316695969*^9}, {
   3.991305635106748*^9, 3.9913056357557*^9}, 3.991305766757988*^9, {
   3.991305849672339*^9, 3.9913058770293837`*^9}, {3.991305924650458*^9, 
   3.991305987459031*^9}, {3.991368643798911*^9, 3.991368656418281*^9}, {
   3.991379912358171*^9, 3.991379928002417*^9}, {3.991380047680624*^9, 
   3.991380049510755*^9}, {3.991380902796052*^9, 3.991380955336536*^9}, {
   3.991472344659703*^9, 3.991472344843837*^9}, {3.993015637129148*^9, 
   3.993015692979898*^9}, {3.993017244548191*^9, 3.993017266881596*^9}, {
   3.993017323382443*^9, 3.993017344362145*^9}, {3.993017878630595*^9, 
   3.993017892348104*^9}, {3.9930179302767887`*^9, 3.993017930427435*^9}, {
   3.993018101624874*^9, 3.993018107053401*^9}, {3.993018144045702*^9, 
   3.993018167010967*^9}, {3.993018266670802*^9, 3.9930182892884073`*^9}, {
   3.993018365382477*^9, 3.993018450674402*^9}, {3.993018487788219*^9, 
   3.993018566924498*^9}, {3.993021016925349*^9, 3.993021032999152*^9}, {
   3.993021094287101*^9, 3.993021175861493*^9}, {3.993021212976065*^9, 
   3.993021229144641*^9}, {3.993021467493469*^9, 3.993021513332768*^9}, 
   3.993021697700329*^9, {3.993021817910523*^9, 3.993021877546596*^9}, 
   3.9930228671636868`*^9, {3.993091631317179*^9, 3.993091743717942*^9}, {
   3.993091791562632*^9, 3.99309180175565*^9}, {3.993091850180272*^9, 
   3.993091957370592*^9}, {3.993095195273102*^9, 3.993095235126552*^9}, {
   3.993112191295599*^9, 3.9931121969950666`*^9}, {3.9931125380616426`*^9, 
   3.993112555478874*^9}, {3.993112675131488*^9, 3.993112753878275*^9}, {
   3.993112788377347*^9, 3.993112855342448*^9}, {3.993113031467151*^9, 
   3.9931130634561443`*^9}, {3.993113279371632*^9, 3.993113311659159*^9}, {
   3.993113375053609*^9, 3.993113395279852*^9}, {3.993552689290646*^9, 
   3.993552696041614*^9}, {3.993712340759787*^9, 3.993712420708088*^9}, {
   3.993713074727357*^9, 3.993713090253993*^9}, {3.993892855610121*^9, 
   3.993892882778935*^9}, {3.993895629412572*^9, 3.9938957939225807`*^9}, {
   3.995427286332368*^9, 3.99542732773155*^9}, {3.995427472195602*^9, 
   3.995427482876841*^9}, {3.995427549516912*^9, 3.995427554709344*^9}, {
   3.99542761543854*^9, 3.995427746729248*^9}, {3.995427902978113*^9, 
   3.995427912311473*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"4d55760a-8f87-47cf-bcd4-c0a1fc882473"]
}, Closed]],

Cell[CellGroupData[{

Cell["Inputs", "Subsection",
 CellChangeTimes->{{3.988970353249505*^9, 
  3.988970366270803*^9}},ExpressionUUID->"66bc164d-aef0-436b-9ef4-\
5647038bb42d"],

Cell["\<\
These are the input observables in the {GF,mW,mZ,mH} scheme, truncated at \
mass dimension 8.\
\>", "Text",
 CellChangeTimes->{{3.995427238374983*^9, 3.995427262420176*^9}, {
  3.995427987372685*^9, 
  3.995427996182705*^9}},ExpressionUUID->"37ceb0b8-0cf4-402a-b74a-\
df176653ad98"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"W", " ", "mass"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"MW", " ", "=", " ", 
     RowBox[{"PowerExpand", "@", 
      RowBox[{"Normal", "@", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"gL", "[", "]"}], " ", 
           RowBox[{
            RowBox[{"vT", "[", "]"}], " ", "/", " ", "2"}], " ", 
           RowBox[{"Sqrt", "[", "epsilon", "]"}]}], " ", "/.", " ", 
          RowBox[{
           RowBox[{"gL", "[", "]"}], ":>", 
           RowBox[{"\[ScriptG]L", "[", "]"}]}]}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", "4"}], "}"}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Higgs", " ", "mass"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Mh", " ", "=", " ", 
     RowBox[{"PowerExpand", "@", 
      RowBox[{"Normal", "@", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "cHkin"}], ")"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"vT", "[", "]"}], "^", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Lambda]", "[", "]"}], " ", "-", " ", 
             RowBox[{"3", " ", 
              RowBox[{
               RowBox[{"vT", "[", "]"}], "^", "2"}], " ", 
              RowBox[{"cH", "[", "]"}], " ", 
              RowBox[{"x", "^", "2"}]}], " ", "-", " ", 
             RowBox[{"3", " ", 
              RowBox[{
               RowBox[{"vT", "[", "]"}], "^", "4"}], " ", 
              RowBox[{"x", "^", "4"}], " ", 
              RowBox[{"cH8", "[", "]"}]}]}], ")"}]}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", "4"}], "}"}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Z", " ", "mass"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MZ", " ", "=", " ", 
     RowBox[{"PowerExpand", "@", 
      RowBox[{"Normal", "@", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{"MW32", "+", "MB2"}], "]"}], " ", "/.", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"gL", "[", "]"}], "->", 
             RowBox[{"\[ScriptG]L", "[", "]"}]}], ",", " ", 
            RowBox[{
             RowBox[{"gY", "[", "]"}], "->", 
             RowBox[{"\[ScriptG]Y", "[", "]"}]}]}], "}"}]}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", "4"}], "}"}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Fermi", " ", "constant"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GFermi", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "^", "2"}], " ", "*", " ", 
       RowBox[{"PowerExpand", "@", 
        RowBox[{"Normal", "@", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Sqrt", "[", "2", "]"}], "/", "4"}], "*", 
             RowBox[{"Sqrt", "[", "DecayRateCoeff", "]"}]}], " ", "/.", 
            "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"M\[ScriptCapitalW]", "[", "]"}], " ", ":>", " ", 
               RowBox[{"(", 
                RowBox[{"MW", "/.", 
                 RowBox[{"x", "->", "1"}]}], ")"}]}], ",", " ", 
              RowBox[{
               RowBox[{"M\[ScriptCapitalZ]", "[", "]"}], " ", ":>", " ", 
               RowBox[{"(", 
                RowBox[{"MZ", " ", "/.", " ", 
                 RowBox[{"x", " ", "->", " ", "1"}]}], ")"}]}], ",", " ", 
              RowBox[{
               RowBox[{"cw", "[", "]"}], " ", ":>", " ", 
               RowBox[{"(", 
                RowBox[{"cosw", " ", "/.", " ", 
                 RowBox[{"x", "->", "1"}]}], ")"}]}], ",", " ", 
              RowBox[{
               RowBox[{"sw", "[", "]"}], " ", ":>", " ", 
               RowBox[{"(", 
                RowBox[{"sinw", " ", "/.", " ", 
                 RowBox[{"x", "->", "1"}]}], ")"}]}]}], "}"}]}], ",", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"vT", "[", "]"}], ",", "0", ",", "2"}], "}"}]}], 
          "]"}]}]}]}], " ", "/.", " ", 
      RowBox[{
       RowBox[{"vT", "[", "]"}], " ", "->", " ", 
       RowBox[{
        RowBox[{"vT", "[", "]"}], "*", "x"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Shorter", " ", "version", " ", "for", " ", "manipulations"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GF", " ", "=", " ", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"GFermi", ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", " ", "+", " ", 
        RowBox[{"d6GF", " ", 
         RowBox[{
          RowBox[{"vT", "[", "]"}], "^", "2"}], " ", 
         RowBox[{"x", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"d8GF", " ", 
         RowBox[{
          RowBox[{"vT", "[", "]"}], "^", "4"}], " ", 
         RowBox[{"x", "^", "4"}]}]}], ")"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9889704195048733`*^9, 3.9889704743849897`*^9}, {
   3.988970607147547*^9, 3.9889706133861437`*^9}, {3.988970723580255*^9, 
   3.988970814342594*^9}, {3.988971006651325*^9, 3.988971163097476*^9}, {
   3.988971207115538*^9, 3.988971374444106*^9}, {3.988971668312714*^9, 
   3.988971733135387*^9}, {3.988971775864429*^9, 3.988971797121201*^9}, {
   3.988971857612575*^9, 3.988971858217214*^9}, {3.988972575362874*^9, 
   3.988972625834384*^9}, {3.9889726915236464`*^9, 3.98897269408957*^9}, {
   3.988972813902679*^9, 3.9889728143012533`*^9}, {3.988973003346753*^9, 
   3.988973003920092*^9}, {3.988973091065699*^9, 3.988973188212111*^9}, {
   3.988973238796466*^9, 3.988973239553261*^9}, {3.988973337541555*^9, 
   3.988973338243445*^9}, {3.989044128348873*^9, 3.989044141216071*^9}, {
   3.989044218184023*^9, 3.989044222386724*^9}, {3.98904705714377*^9, 
   3.989047061278935*^9}, {3.989047226280735*^9, 3.989047239000527*^9}, {
   3.9890472728371696`*^9, 3.989047293198875*^9}, {3.989047466061179*^9, 
   3.9890474686621017`*^9}, {3.989047500511167*^9, 3.989047508591322*^9}, {
   3.989047559190753*^9, 3.989047564193449*^9}, {3.9890476134317503`*^9, 
   3.989047637544636*^9}, {3.989047784840827*^9, 3.989047785549136*^9}, {
   3.989047858747538*^9, 3.989047859536617*^9}, {3.989574696345598*^9, 
   3.989574716762416*^9}, {3.9895757825038357`*^9, 3.989575788406535*^9}, {
   3.989578250714712*^9, 3.989578267302402*^9}, {3.989578403879682*^9, 
   3.9895784057027597`*^9}, {3.989580150462561*^9, 3.989580151225161*^9}, {
   3.989580606622478*^9, 3.989580610909338*^9}, 3.989581224354898*^9, {
   3.989583497083799*^9, 3.989583499099414*^9}, {3.9912966346162777`*^9, 
   3.991296659704637*^9}, {3.991368818514042*^9, 3.991368908786722*^9}, {
   3.991369263776215*^9, 3.991369330549079*^9}, {3.991369423443252*^9, 
   3.991369437734892*^9}, {3.991369883665534*^9, 3.991369913160341*^9}, {
   3.991370175763834*^9, 3.991370194046275*^9}, {3.991373586859356*^9, 
   3.991373589553245*^9}, {3.991380970083001*^9, 3.9913809703604593`*^9}, 
   3.991381067084914*^9, {3.991381848718127*^9, 3.991381856087565*^9}, {
   3.9914723207393*^9, 3.991472325407076*^9}, 3.9914723576444073`*^9, 
   3.991472954024808*^9, 3.991473039267963*^9, {3.9914742417708797`*^9, 
   3.9914742492914457`*^9}, {3.993021196728613*^9, 3.993021200152838*^9}, {
   3.993021614493672*^9, 3.993021619770708*^9}, {3.9938930600193872`*^9, 
   3.993893255363546*^9}, {3.993893308996592*^9, 3.993893347158835*^9}, {
   3.993893561396385*^9, 3.9938935869847193`*^9}, {3.993893617841184*^9, 
   3.993893667529581*^9}, {3.993894004870823*^9, 3.993894004946224*^9}, {
   3.993894043239677*^9, 3.993894043460718*^9}, {3.993894465254024*^9, 
   3.993894497770295*^9}, {3.9954284732018943`*^9, 3.995428491234882*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"b74cb876-3e06-42c4-b855-8336e93c683c"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["{GF,mW,mZ,mh}", "Section",
 CellChangeTimes->{{3.989047836294823*^9, 3.989047852780408*^9}, {
  3.9954291362286043`*^9, 
  3.99542913728328*^9}},ExpressionUUID->"bd249a6e-77bd-4a81-a67b-\
943724549236"],

Cell["\<\
This section solves the symmetry breaking relations for the Lagrangian \
parameters in terms of inputs.\
\>", "Text",
 CellChangeTimes->{{3.9954289935208597`*^9, 
  3.995429023105485*^9}},ExpressionUUID->"6fe00126-838e-479d-a2bf-\
4c3cdbd204ad"],

Cell[CellGroupData[{

Cell["vT", "Subsection",
 CellChangeTimes->{{3.989047982820695*^9, 3.9890479831799583`*^9}, {
  3.991304202161598*^9, 
  3.991304203311871*^9}},ExpressionUUID->"1abb8cc6-f396-4099-a293-\
65e9beef5076"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"VEV", " ", "=", " ", 
    RowBox[{"PowerExpand", "@", 
     RowBox[{"Expand", "[", 
      RowBox[{"PerturbativeSolve", "[", 
       RowBox[{"Gf", ",", " ", 
        RowBox[{"PowerExpand", "@", 
         RowBox[{"Normal", "@", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{"GF", "*", 
              RowBox[{"Bar", "@", "GF"}]}], "]"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"x", ",", "0", ",", "4"}], "}"}]}], "]"}]}]}], ",", " ", 
        
        RowBox[{"vT", "[", "]"}], ",", " ", "x", ",", " ", "4"}], "]"}], 
      "]"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VEV4", " ", "=", " ", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"VEV", ",", " ", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d6VEV", " ", "=", " ", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{
     RowBox[{"VEV", "/", "VEV4"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d8VEV", " ", "=", " ", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{
     RowBox[{"VEV", "/", "VEV4"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "4"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9890479935959473`*^9, 3.989048171129278*^9}, {
   3.989048205069142*^9, 3.989048328035277*^9}, 3.989048536278305*^9, {
   3.989048568877982*^9, 3.989048575851377*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"b8a519d3-122b-460d-858c-65fbd151f385"],

Cell[BoxData[
 TemplateBox[{
  "PerturbativeSolve", "validity", 
   "\"The solution is only valid for \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"Gf\\\", \\\"\[NotEqual]\\\", \\\"0\\\"}], \\\"}\\\"}]\\)\"", 2, 
   44, 3, 31427335461473456283, "Local", "Global`PerturbativeSolve"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{3.999074415242228*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"4646200d-c605-47cc-aab3-1c1e261f408a"],

Cell[BoxData[
 TemplateBox[{
  "PerturbativeSolve", "validity", 
   "\"The solution is only valid for \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"Gf\\\", \\\"\[NotEqual]\\\", \\\"0\\\"}], \\\"}\\\"}]\\)\"", 2, 
   44, 4, 31427335461473456283, "Local", "Global`PerturbativeSolve"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{3.999074415250737*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"a91f8d01-7903-469a-bf17-12f1621e6e41"],

Cell[BoxData[
 TemplateBox[{
  "PerturbativeSolve", "validity", 
   "\"The solution is only valid for \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"Gf\\\", \\\"\[NotEqual]\\\", \\\"0\\\"}], \\\"}\\\"}]\\)\"", 2, 
   44, 5, 31427335461473456283, "Local", "Global`PerturbativeSolve"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{3.9990744152626743`*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"cd2ae86e-2090-42e6-abea-d03f16fa8395"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"PerturbativeSolve\\\", \
\\\"::\\\", \\\"validity\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"", 2, 44, 6, 31427335461473456283, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.999074415274249*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"375558ac-0507-4efe-ab5c-241189d0d121"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\[Lambda]", "Subsection",
 CellChangeTimes->{{3.989048357530114*^9, 
  3.989048360338466*^9}},ExpressionUUID->"c08d10db-1e06-4534-88d6-\
e7755cc60cf3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"lambda", " ", "=", " ", 
   RowBox[{"Expand", "[", 
    RowBox[{"PerturbativeSolve", "[", 
     RowBox[{"Mh", ",", " ", "mh", ",", " ", 
      RowBox[{"\[Lambda]", "[", "]"}], ",", " ", "x", ",", " ", "4"}], "]"}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"lambda", " ", "=", " ", 
    RowBox[{"Expand", "@", 
     RowBox[{"Normal", "@", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"lambda", " ", "/.", " ", 
         RowBox[{
          RowBox[{"vT", "[", "]"}], "->", "VEV"}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "4"}], "}"}]}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]4", " ", "=", " ", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"lambda", ",", " ", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d6\[Lambda]", " ", "=", " ", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{
     RowBox[{"lambda", "/", "\[Lambda]4"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d8\[Lambda]", " ", "=", " ", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{
     RowBox[{"lambda", "/", "\[Lambda]4"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "4"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.989048401153926*^9, 3.989048548356155*^9}, {
  3.989048616040966*^9, 3.98904876567167*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"a50b3b40-67a2-4187-8c30-ad1b2c2a6261"],

Cell[BoxData[
 TemplateBox[{
  "PerturbativeSolve", "validity", 
   "\"The solution is only valid for \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"Coupling\\\", \\\"[\\\", RowBox[{\\\"vT\\\", \\\",\\\", \
RowBox[{\\\"{\\\", \\\"}\\\"}], \\\",\\\", \\\"1\\\"}], \\\"]\\\"}], \\\"\
\[NotEqual]\\\", \\\"0\\\"}], \\\"}\\\"}]\\)\"", 2, 48, 7, 
   31427335461473456283, "Local", "Global`PerturbativeSolve"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{{3.98904869214766*^9, 3.989048720826771*^9}, 
   3.989048766444106*^9, 3.989304721723674*^9, 3.989305401083147*^9, 
   3.989399108549501*^9, 3.989403688435535*^9, 3.989404469143773*^9, 
   3.989580665653187*^9, 3.989583488615683*^9, 3.990770614056434*^9, 
   3.991296202964867*^9, 3.991303075544217*^9, 3.991303146784577*^9, 
   3.991304210853975*^9, 3.99130451013635*^9, 3.991304902960157*^9, 
   3.991305550420473*^9, 3.9913057526897306`*^9, 3.991306100570621*^9, 
   3.991472038649392*^9, 3.993549212055107*^9, 3.993708356954391*^9, 
   3.993712444427271*^9, 3.993712808766604*^9, 3.993713251851965*^9, 
   3.993717708660977*^9, 3.993893824652264*^9, 3.993894169354869*^9, 
   3.995429242969771*^9, 3.999069694112308*^9, 3.9990719226739264`*^9, 
   3.9990720001170673`*^9, {3.999072031613474*^9, 3.999072054979053*^9}, 
   3.99907211853496*^9, 3.999072461811571*^9, 3.999072629808454*^9, 
   3.9990728500694327`*^9, 3.9990744157191467`*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"25e8f175-e938-4baa-9c05-64f90b10c96d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\[Mu]2", "Subsection",
 CellChangeTimes->{{3.989048789816307*^9, 
  3.989048793478513*^9}},ExpressionUUID->"74a4453e-97c2-47cb-b754-\
48fd25fceda3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"mu2", " ", "=", " ", 
    RowBox[{"Expand", "[", 
     RowBox[{"Normal", "@", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"V", "^", "2"}], " ", "*", " ", 
          RowBox[{"lambda", " ", "/", " ", "2"}]}], " ", "/.", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]", "[", "]"}], " ", "->", " ", "lambda"}], ",", 
           " ", 
           RowBox[{
            RowBox[{"vT", "[", "]"}], "->", "VEV"}]}], "}"}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "4"}], "}"}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]24", " ", "=", " ", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"mu2", ",", " ", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d6\[Mu]2", " ", "=", " ", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{
     RowBox[{"mu2", "/", "\[Mu]24"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d8\[Mu]2", " ", "=", " ", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{
     RowBox[{"mu2", "/", "\[Mu]24"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "4"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.989048899293749*^9, 3.9890490013664637`*^9}, {
  3.989049034163184*^9, 3.989049065899148*^9}, {3.989305134381244*^9, 
  3.98930513539973*^9}, {3.989305252931519*^9, 3.989305273299336*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"e6aaaafa-3aa5-488e-a148-9cf9429901bf"]
}, Closed]],

Cell[CellGroupData[{

Cell["\[ScriptG]L", "Subsection",
 CellChangeTimes->{{3.98904908000458*^9, 3.98904908329282*^9}, {
  3.98904931047976*^9, 
  3.989049314034642*^9}},ExpressionUUID->"336d1de0-7106-4bb2-87b1-\
30403e3b3029"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gSU2", " ", "=", " ", 
   RowBox[{"Expand", "@", 
    RowBox[{"PerturbativeSolve", "[", 
     RowBox[{"MW", ",", " ", "mW", ",", " ", 
      RowBox[{"\[ScriptG]L", "[", "]"}], ",", " ", "x", ",", " ", "4"}], 
     "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gSU2", " ", "=", " ", 
    RowBox[{"Expand", "@", 
     RowBox[{"Normal", "@", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"gSU2", " ", "/.", " ", 
         RowBox[{
          RowBox[{"vT", "[", "]"}], "->", "VEV"}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "4"}], "}"}]}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptG]L4", " ", "=", " ", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"gSU2", ",", " ", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d6\[ScriptG]L", " ", "=", " ", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{
     RowBox[{"gSU2", "/", "\[ScriptG]L4"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d8\[ScriptG]L", " ", "=", " ", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{
     RowBox[{"gSU2", "/", "\[ScriptG]L4"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "4"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.989049110426976*^9, 3.98904914802742*^9}, {
  3.9890493173202143`*^9, 3.989049321073262*^9}, {3.989049366428918*^9, 
  3.9890494795576563`*^9}, {3.989591654187084*^9, 3.989591665748938*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"b83aca48-8b5f-4bc5-b9d0-34eb6f3ab636"],

Cell[BoxData[
 TemplateBox[{
  "PerturbativeSolve", "validity", 
   "\"The solution is only valid for \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"Coupling\\\", \\\"[\\\", RowBox[{\\\"vT\\\", \\\",\\\", \
RowBox[{\\\"{\\\", \\\"}\\\"}], \\\",\\\", \\\"1\\\"}], \\\"]\\\"}], \\\"\
\[NotEqual]\\\", \\\"0\\\"}], \\\"}\\\"}]\\)\"", 2, 57, 8, 
   31427335461473456283, "Local", "Global`PerturbativeSolve"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{3.999074417767707*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"8b1237b9-df66-417d-b612-6fc3ba9475c8"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\[ScriptG]Y", "Subsection",
 CellChangeTimes->{{3.98904949996964*^9, 
  3.9890495054476748`*^9}},ExpressionUUID->"2376efae-c239-4297-9ea4-\
f93c946134f2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gHyperCharge", " ", "=", " ", 
   RowBox[{"PowerExpand", "@", 
    RowBox[{"Assuming", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"mW", ">", "0"}], " ", "&&", " ", 
       RowBox[{"mZ", ">", "0"}], " ", "&&", " ", 
       RowBox[{"mZ", ">", "mW"}]}], ",", " ", 
      RowBox[{"Expand", "@", 
       RowBox[{"PerturbativeSolve", "[", 
        RowBox[{
         RowBox[{"MZ", " ", "/.", " ", 
          RowBox[{
           RowBox[{"\[ScriptG]L", "[", "]"}], " ", "->", " ", "gSU2"}]}], ",",
          " ", "mZ", ",", " ", 
         RowBox[{"\[ScriptG]Y", "[", "]"}], ",", " ", "x", ",", " ", "4"}], 
        "]"}]}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gHyperCharge", " ", "=", " ", 
    RowBox[{"PowerExpand", "@", 
     RowBox[{"Expand", "@", 
      RowBox[{"Assuming", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mW", ">", "0"}], " ", "&&", " ", 
         RowBox[{"mZ", ">", "0"}], " ", "&&", " ", 
         RowBox[{"mZ", ">", "mW"}]}], ",", " ", 
        RowBox[{"FullSimplify", "@", 
         RowBox[{"Normal", "@", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{"gHyperCharge", " ", "/.", " ", 
             RowBox[{
              RowBox[{"vT", "[", "]"}], "->", "VEV"}]}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"x", ",", "0", ",", "4"}], "}"}]}], "]"}]}]}]}], 
       "]"}]}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptG]Y4", " ", "=", " ", 
   RowBox[{"FullSimplify", "@", 
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{"gHyperCharge", ",", " ", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d6\[ScriptG]Y", " ", "=", " ", 
   RowBox[{"FullSimplify", "@", 
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{
      RowBox[{"gHyperCharge", "/", "\[ScriptG]Y4"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "2"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d8\[ScriptG]Y", " ", "=", " ", 
   RowBox[{"Simplify", "@", 
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{
      RowBox[{"gHyperCharge", "/", "\[ScriptG]Y4"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "4"}], "}"}]}], "]"}]}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.98904965186203*^9, 3.989049845899804*^9}, {
  3.989049966558811*^9, 3.989049967450173*^9}, {3.9890503126341*^9, 
  3.9890503155779247`*^9}, {3.989050353907151*^9, 3.989050372664546*^9}, {
  3.989050472739942*^9, 3.989050484872651*^9}, {3.989050614079159*^9, 
  3.9890506173434*^9}, {3.989051307360793*^9, 3.989051316519884*^9}, {
  3.993708707329922*^9, 3.993708707847084*^9}, {3.993708772058024*^9, 
  3.993708772489245*^9}, {3.993708971053582*^9, 3.993708986453515*^9}, {
  3.993709735528289*^9, 3.99370974059555*^9}, {3.993712265747432*^9, 
  3.993712272867885*^9}, {3.993716985533239*^9, 3.9937169890766487`*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"9d6deb4e-fdd1-4c15-8d75-966afcf269ba"],

Cell[BoxData[
 TemplateBox[{
  "PerturbativeSolve", "validity", 
   "\"The solution is only valid for \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{RowBox[{RowBox[{RowBox[{\\\"-\\\", SqrtBox[\\\"2\\\"]}], \\\" \
\\\", \\\"Gf\\\", \\\" \\\", SuperscriptBox[\\\"mW\\\", \\\"2\\\"]}], \\\"+\\\
\", FractionBox[SuperscriptBox[\\\"mZ\\\", \\\"2\\\"], \
SuperscriptBox[RowBox[{\\\"Coupling\\\", \\\"[\\\", RowBox[{\\\"vT\\\", \\\",\
\\\", RowBox[{\\\"{\\\", \\\"}\\\"}], \\\",\\\", \\\"1\\\"}], \\\"]\\\"}], \\\
\"2\\\"]]}], \\\"\[GreaterEqual]\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{RowBox[{\\\"Coupling\\\", \\\"[\\\", RowBox[{\\\"vT\\\", \\\",\\\", \
RowBox[{\\\"{\\\", \\\"}\\\"}], \\\",\\\", \\\"1\\\"}], \\\"]\\\"}], \\\"\
\[NotEqual]\\\", \\\"0\\\"}]}], \\\"}\\\"}]\\)\"", 2, 62, 9, 
   31427335461473456283, "Local", "Global`PerturbativeSolve"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{{3.9890498019568863`*^9, 3.989049847556279*^9}, 
   3.9890499722474318`*^9, 3.9890503170040827`*^9, 3.989050374884089*^9, 
   3.989050486806405*^9, 3.989050618726962*^9, 3.9893047249649*^9, 
   3.989305404242581*^9, 3.989399112071963*^9, 3.989403691956423*^9, 
   3.989404472251636*^9, 3.989578441303363*^9, 3.989580668212148*^9, 
   3.98958104174559*^9, 3.989581236957868*^9, 3.989581350368538*^9, 
   3.989583491437321*^9, 3.990770617144288*^9, 3.99129620617822*^9, 
   3.9913030783008757`*^9, 3.991303149631775*^9, 3.991304214175138*^9, 
   3.991304513346432*^9, 3.991304906584248*^9, 3.991305553561391*^9, 
   3.991305755850046*^9, 3.991306103995701*^9, 3.991472041960115*^9, 
   3.9935492211322393`*^9, 3.993708375630883*^9, 3.993708724208603*^9, 
   3.993708787004869*^9, 3.993709000311721*^9, 3.993709754857543*^9, 
   3.993712448515237*^9, 3.993712812745652*^9, 3.993713256472291*^9, 
   3.993716990938552*^9, 3.993717713553104*^9, 3.993894171609992*^9, 
   3.995429246282012*^9, 3.999069696579928*^9, 3.999070044285746*^9, 
   3.999070199659747*^9, 3.99907111658228*^9, 3.999072863421775*^9, 
   3.999072969476223*^9, 3.999073008629867*^9, 3.999073097887521*^9, 
   3.999074418287158*^9},
 CellLabel->
  "During evaluation of \
In[62]:=",ExpressionUUID->"40d91d57-ec4e-4266-a390-fbf94985eb14"],

Cell[BoxData[
 TemplateBox[{
  "PerturbativeSolve", "validity", 
   "\"The solution is only valid for \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"Gf\\\", \\\"\[GreaterEqual]\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{FractionBox[RowBox[{SuperscriptBox[\\\"mZ\\\", \\\"2\\\"], \\\"-\\\", \
RowBox[{SqrtBox[\\\"2\\\"], \\\" \\\", \\\"Gf\\\", \\\" \\\", SuperscriptBox[\
\\\"mW\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[RowBox[{\\\"Coupling\\\", \
\\\"[\\\", RowBox[{\\\"vT\\\", \\\",\\\", RowBox[{\\\"{\\\", \\\"}\\\"}], \
\\\",\\\", \\\"1\\\"}], \\\"]\\\"}], \\\"2\\\"]}]}], \
SuperscriptBox[RowBox[{\\\"Coupling\\\", \\\"[\\\", RowBox[{\\\"vT\\\", \\\",\
\\\", RowBox[{\\\"{\\\", \\\"}\\\"}], \\\",\\\", \\\"1\\\"}], \\\"]\\\"}], \\\
\"2\\\"]], \\\"\[GreaterEqual]\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{RowBox[{\\\"Coupling\\\", \\\"[\\\", RowBox[{\\\"vT\\\", \\\",\\\", \
RowBox[{\\\"{\\\", \\\"}\\\"}], \\\",\\\", \\\"1\\\"}], \\\"]\\\"}], \\\"\
\[NotEqual]\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{FractionBox[RowBox[{SuperscriptBox[\\\"mZ\\\", \\\"2\\\"], \\\"-\\\", \
RowBox[{SqrtBox[\\\"2\\\"], \\\" \\\", \\\"Gf\\\", \\\" \\\", SuperscriptBox[\
\\\"mW\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[RowBox[{\\\"Coupling\\\", \
\\\"[\\\", RowBox[{\\\"vT\\\", \\\",\\\", RowBox[{\\\"{\\\", \\\"}\\\"}], \
\\\",\\\", \\\"1\\\"}], \\\"]\\\"}], \\\"2\\\"]}]}], \
SuperscriptBox[RowBox[{\\\"Coupling\\\", \\\"[\\\", RowBox[{\\\"vT\\\", \\\",\
\\\", RowBox[{\\\"{\\\", \\\"}\\\"}], \\\",\\\", \\\"1\\\"}], \\\"]\\\"}], \\\
\"2\\\"]], \\\"\[NotEqual]\\\", \\\"0\\\"}]}], \\\"}\\\"}]\\)\"", 2, 62, 10, 
   31427335461473456283, "Local", "Global`PerturbativeSolve"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{{3.9890498019568863`*^9, 3.989049847556279*^9}, 
   3.9890499722474318`*^9, 3.9890503170040827`*^9, 3.989050374884089*^9, 
   3.989050486806405*^9, 3.989050618726962*^9, 3.9893047249649*^9, 
   3.989305404242581*^9, 3.989399112071963*^9, 3.989403691956423*^9, 
   3.989404472251636*^9, 3.989578441303363*^9, 3.989580668212148*^9, 
   3.98958104174559*^9, 3.989581236957868*^9, 3.989581350368538*^9, 
   3.989583491437321*^9, 3.990770617144288*^9, 3.99129620617822*^9, 
   3.9913030783008757`*^9, 3.991303149631775*^9, 3.991304214175138*^9, 
   3.991304513346432*^9, 3.991304906584248*^9, 3.991305553561391*^9, 
   3.991305755850046*^9, 3.991306103995701*^9, 3.991472041960115*^9, 
   3.9935492211322393`*^9, 3.993708375630883*^9, 3.993708724208603*^9, 
   3.993708787004869*^9, 3.993709000311721*^9, 3.993709754857543*^9, 
   3.993712448515237*^9, 3.993712812745652*^9, 3.993713256472291*^9, 
   3.993716990938552*^9, 3.993717713553104*^9, 3.993894171609992*^9, 
   3.995429246282012*^9, 3.999069696579928*^9, 3.999070044285746*^9, 
   3.999070199659747*^9, 3.99907111658228*^9, 3.999072863421775*^9, 
   3.999072969476223*^9, 3.999073008629867*^9, 3.999073097887521*^9, 
   3.999074420276876*^9},
 CellLabel->
  "During evaluation of \
In[62]:=",ExpressionUUID->"b6da0774-32a7-49be-9684-43b41d88a8c8"],

Cell[BoxData[
 TemplateBox[{
  "PerturbativeSolve", "validity", 
   "\"The solution is only valid for \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{FractionBox[\\\"1\\\", \
SuperscriptBox[RowBox[{\\\"Coupling\\\", \\\"[\\\", RowBox[{\\\"vT\\\", \\\",\
\\\", RowBox[{\\\"{\\\", \\\"}\\\"}], \\\",\\\", \\\"1\\\"}], \\\"]\\\"}], \\\
\"2\\\"]], \\\"\[GreaterEqual]\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{\\\"Gf\\\", \\\"\[GreaterEqual]\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{FractionBox[RowBox[{SuperscriptBox[\\\"mZ\\\", \\\"2\\\"], \\\"-\\\", \
RowBox[{SqrtBox[\\\"2\\\"], \\\" \\\", \\\"Gf\\\", \\\" \\\", SuperscriptBox[\
\\\"mW\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[RowBox[{\\\"Coupling\\\", \
\\\"[\\\", RowBox[{\\\"vT\\\", \\\",\\\", RowBox[{\\\"{\\\", \\\"}\\\"}], \
\\\",\\\", \\\"1\\\"}], \\\"]\\\"}], \\\"2\\\"]}]}], \
SuperscriptBox[RowBox[{\\\"Coupling\\\", \\\"[\\\", RowBox[{\\\"vT\\\", \\\",\
\\\", RowBox[{\\\"{\\\", \\\"}\\\"}], \\\",\\\", \\\"1\\\"}], \\\"]\\\"}], \\\
\"2\\\"]], \\\"\[GreaterEqual]\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{RowBox[{\\\"Coupling\\\", \\\"[\\\", RowBox[{\\\"vT\\\", \\\",\\\", \
RowBox[{\\\"{\\\", \\\"}\\\"}], \\\",\\\", \\\"1\\\"}], \\\"]\\\"}], \\\"\
\[NotEqual]\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{RowBox[{RowBox[{RowBox[{\\\"-\\\", SqrtBox[\\\"2\\\"]}], \\\" \\\", \
\\\"Gf\\\", \\\" \\\", SuperscriptBox[\\\"mW\\\", \\\"2\\\"]}], \\\"+\\\", \
FractionBox[SuperscriptBox[\\\"mZ\\\", \\\"2\\\"], \
SuperscriptBox[RowBox[{\\\"Coupling\\\", \\\"[\\\", RowBox[{\\\"vT\\\", \\\",\
\\\", RowBox[{\\\"{\\\", \\\"}\\\"}], \\\",\\\", \\\"1\\\"}], \\\"]\\\"}], \\\
\"2\\\"]]}], \\\"\[NotEqual]\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{FractionBox[\\\"1\\\", SuperscriptBox[RowBox[{\\\"Coupling\\\", \\\"[\
\\\", RowBox[{\\\"vT\\\", \\\",\\\", RowBox[{\\\"{\\\", \\\"}\\\"}], \
\\\",\\\", \\\"1\\\"}], \\\"]\\\"}], \\\"2\\\"]], \\\"\[NotEqual]\\\", \
\\\"0\\\"}], \\\",\\\", RowBox[{\\\"Gf\\\", \\\"\[NotEqual]\\\", \\\"0\\\"}], \
\\\",\\\", RowBox[{\\\"mZ\\\", \\\"\[NotEqual]\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{RowBox[{SuperscriptBox[\\\"mZ\\\", \\\"2\\\"], \\\"-\\\", \
RowBox[{SqrtBox[\\\"2\\\"], \\\" \\\", \\\"Gf\\\", \\\" \\\", SuperscriptBox[\
\\\"mW\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[RowBox[{\\\"Coupling\\\", \
\\\"[\\\", RowBox[{\\\"vT\\\", \\\",\\\", RowBox[{\\\"{\\\", \\\"}\\\"}], \
\\\",\\\", \\\"1\\\"}], \\\"]\\\"}], \\\"2\\\"]}]}], \\\"\[NotEqual]\\\", \
\\\"0\\\"}], \\\",\\\", \
RowBox[{FractionBox[RowBox[{SuperscriptBox[\\\"mZ\\\", \\\"2\\\"], \\\"-\\\", \
RowBox[{SqrtBox[\\\"2\\\"], \\\" \\\", \\\"Gf\\\", \\\" \\\", SuperscriptBox[\
\\\"mW\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[RowBox[{\\\"Coupling\\\", \
\\\"[\\\", RowBox[{\\\"vT\\\", \\\",\\\", RowBox[{\\\"{\\\", \\\"}\\\"}], \
\\\",\\\", \\\"1\\\"}], \\\"]\\\"}], \\\"2\\\"]}]}], \
SuperscriptBox[RowBox[{\\\"Coupling\\\", \\\"[\\\", RowBox[{\\\"vT\\\", \\\",\
\\\", RowBox[{\\\"{\\\", \\\"}\\\"}], \\\",\\\", \\\"1\\\"}], \\\"]\\\"}], \\\
\"2\\\"]], \\\"\[NotEqual]\\\", \\\"0\\\"}]}], \\\"}\\\"}]\\)\"", 2, 62, 11, 
   31427335461473456283, "Local", "Global`PerturbativeSolve"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{{3.9890498019568863`*^9, 3.989049847556279*^9}, 
   3.9890499722474318`*^9, 3.9890503170040827`*^9, 3.989050374884089*^9, 
   3.989050486806405*^9, 3.989050618726962*^9, 3.9893047249649*^9, 
   3.989305404242581*^9, 3.989399112071963*^9, 3.989403691956423*^9, 
   3.989404472251636*^9, 3.989578441303363*^9, 3.989580668212148*^9, 
   3.98958104174559*^9, 3.989581236957868*^9, 3.989581350368538*^9, 
   3.989583491437321*^9, 3.990770617144288*^9, 3.99129620617822*^9, 
   3.9913030783008757`*^9, 3.991303149631775*^9, 3.991304214175138*^9, 
   3.991304513346432*^9, 3.991304906584248*^9, 3.991305553561391*^9, 
   3.991305755850046*^9, 3.991306103995701*^9, 3.991472041960115*^9, 
   3.9935492211322393`*^9, 3.993708375630883*^9, 3.993708724208603*^9, 
   3.993708787004869*^9, 3.993709000311721*^9, 3.993709754857543*^9, 
   3.993712448515237*^9, 3.993712812745652*^9, 3.993713256472291*^9, 
   3.993716990938552*^9, 3.993717713553104*^9, 3.993894171609992*^9, 
   3.995429246282012*^9, 3.999069696579928*^9, 3.999070044285746*^9, 
   3.999070199659747*^9, 3.99907111658228*^9, 3.999072863421775*^9, 
   3.999072969476223*^9, 3.999073008629867*^9, 3.999073097887521*^9, 
   3.999074422983436*^9},
 CellLabel->
  "During evaluation of \
In[62]:=",ExpressionUUID->"1fed0abc-d52d-499c-962c-0c5a513756a0"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"PerturbativeSolve\\\", \
\\\"::\\\", \\\"validity\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"", 2, 62, 12, 31427335461473456283, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.9890498019568863`*^9, 3.989049847556279*^9}, 
   3.9890499722474318`*^9, 3.9890503170040827`*^9, 3.989050374884089*^9, 
   3.989050486806405*^9, 3.989050618726962*^9, 3.9893047249649*^9, 
   3.989305404242581*^9, 3.989399112071963*^9, 3.989403691956423*^9, 
   3.989404472251636*^9, 3.989578441303363*^9, 3.989580668212148*^9, 
   3.98958104174559*^9, 3.989581236957868*^9, 3.989581350368538*^9, 
   3.989583491437321*^9, 3.990770617144288*^9, 3.99129620617822*^9, 
   3.9913030783008757`*^9, 3.991303149631775*^9, 3.991304214175138*^9, 
   3.991304513346432*^9, 3.991304906584248*^9, 3.991305553561391*^9, 
   3.991305755850046*^9, 3.991306103995701*^9, 3.991472041960115*^9, 
   3.9935492211322393`*^9, 3.993708375630883*^9, 3.993708724208603*^9, 
   3.993708787004869*^9, 3.993709000311721*^9, 3.993709754857543*^9, 
   3.993712448515237*^9, 3.993712812745652*^9, 3.993713256472291*^9, 
   3.993716990938552*^9, 3.993717713553104*^9, 3.993894171609992*^9, 
   3.995429246282012*^9, 3.999069696579928*^9, 3.999070044285746*^9, 
   3.999070199659747*^9, 3.99907111658228*^9, 3.999072863421775*^9, 
   3.999072969476223*^9, 3.999073008629867*^9, 3.999073097887521*^9, 
   3.999074422996182*^9},
 CellLabel->
  "During evaluation of \
In[62]:=",ExpressionUUID->"64be8c13-4766-42e0-af5a-0b1742fe493a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["cw", "Subsection",
 CellChangeTimes->{{3.989050643336358*^9, 
  3.989050643436078*^9}},ExpressionUUID->"2e530319-d241-4536-b5cc-\
57942ed602a2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cosw", " ", "=", " ", 
    RowBox[{"PowerExpand", "@", 
     RowBox[{"Expand", "@", 
      RowBox[{"Simplify", "@", 
       RowBox[{"Normal", "@", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Sqrt", "[", "MW32", "]"}], " ", "/", " ", "mZ"}], " ", "/.",
            " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"\[ScriptG]L", "[", "]"}], " ", "->", " ", "gSU2"}], 
             ",", " ", 
             RowBox[{
              RowBox[{"\[ScriptG]Y", "[", "]"}], " ", "->", " ", 
              "gHyperCharge"}], ",", " ", 
             RowBox[{
              RowBox[{"vT", "[", "]"}], "->", "VEV"}]}], "}"}]}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"x", ",", "0", ",", "4"}], "}"}]}], "]"}]}]}]}]}]}], ";"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cw4", " ", "=", " ", 
   RowBox[{"FullSimplify", "@", 
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{"cosw", ",", " ", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d6cw", " ", "=", " ", 
   RowBox[{"FullSimplify", "@", 
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{
      RowBox[{"cosw", "/", "cw4"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "2"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d8cw", " ", "=", " ", 
   RowBox[{"FullSimplify", "@", 
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{
      RowBox[{"cosw", "/", "cw4"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "4"}], "}"}]}], "]"}]}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.989050663103292*^9, 3.989050663103827*^9}, {
   3.989050695161849*^9, 3.989050732164964*^9}, {3.989050768860935*^9, 
   3.989050845521443*^9}, {3.9890510093247147`*^9, 3.989051024211931*^9}, {
   3.989051061873445*^9, 3.9890510638778687`*^9}, {3.989051121879978*^9, 
   3.989051151889326*^9}, {3.9890512827277*^9, 3.989051286368149*^9}, {
   3.989051322050685*^9, 3.989051328612989*^9}, {3.989051540913411*^9, 
   3.989051556686142*^9}, 3.990757990694338*^9},
 CellLabel->"In[67]:=",ExpressionUUID->"6e13ef16-c3e2-4850-8dbc-4db9f57a2f15"]
}, Closed]],

Cell[CellGroupData[{

Cell["sw", "Subsection",
 CellChangeTimes->{{3.989051074870275*^9, 
  3.989051074945341*^9}},ExpressionUUID->"ac9c27b3-fc32-4ad1-ae68-\
bc968c963994"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"sinw", " ", "=", " ", 
    RowBox[{"PowerExpand", "@", 
     RowBox[{"Expand", "@", 
      RowBox[{"Simplify", "@", 
       RowBox[{"Normal", "@", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "-", 
            RowBox[{"cosw", "^", "2"}]}], "]"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"x", ",", "0", ",", "4"}], "}"}]}], "]"}]}]}]}]}]}], ";"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sw4", " ", "=", " ", 
   RowBox[{"FullSimplify", "@", 
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{"sinw", ",", " ", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d6sw", " ", "=", " ", 
   RowBox[{"FullSimplify", "@", 
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{
      RowBox[{"sinw", "/", "sw4"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "2"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d8sw", " ", "=", " ", 
   RowBox[{"FullSimplify", "@", 
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{
      RowBox[{"sinw", "/", "sw4"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "4"}], "}"}]}], "]"}]}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.989051109998578*^9, 3.989051117083165*^9}, {
  3.989051187386466*^9, 3.9890512268515244`*^9}, {3.989051502852012*^9, 
  3.989051517705274*^9}, {3.9890515698855953`*^9, 3.989051593657763*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"1605d826-1f23-476d-b1bb-639274115284"]
}, Closed]],

Cell[CellGroupData[{

Cell["\[ScriptE]", "Subsection",
 CellChangeTimes->{{3.9890516416433*^9, 
  3.989051644187867*^9}},ExpressionUUID->"e1a522e6-21c8-40e8-b4b6-\
7c028cca7728"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gEM", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Normal", "@", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"Transpose", "@", "X"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", "4"}], "}"}]}], "]"}]}], " ", ".", " ", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[ScriptG]L", "[", "]"}], ",", " ", "0"}], "}"}]}], ")"}], 
    "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gEM", " ", "=", " ", 
   RowBox[{"gEM", " ", "/.", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"sw", "[", "]"}], " ", "->", " ", "sinw"}], ",", " ", 
      RowBox[{
       RowBox[{"cw", "[", "]"}], " ", "->", " ", "cosw"}], ",", " ", 
      RowBox[{
       RowBox[{"\[ScriptG]L", "[", "]"}], " ", "->", " ", "gSU2"}], ",", " ", 
      
      RowBox[{
       RowBox[{"\[ScriptG]Y", "[", "]"}], " ", "->", " ", "gHyperCharge"}], 
      ",", " ", 
      RowBox[{
       RowBox[{"vT", "[", "]"}], "->", "VEV"}]}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gEM", " ", "=", " ", 
    RowBox[{"PowerExpand", "@", 
     RowBox[{"Expand", "@", 
      RowBox[{"Simplify", "@", 
       RowBox[{"Normal", "@", 
        RowBox[{"Series", "[", 
         RowBox[{"gEM", ",", " ", 
          RowBox[{"{", 
           RowBox[{"x", ",", "0", ",", "4"}], "}"}]}], "]"}]}]}]}]}]}], ";"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptE]4", " ", "=", " ", 
   RowBox[{"FullSimplify", "@", 
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{"gEM", ",", " ", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d6\[ScriptE]", " ", "=", " ", 
   RowBox[{"FullSimplify", "@", 
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{
      RowBox[{"gEM", "/", "\[ScriptE]4"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "2"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d8\[ScriptE]", " ", "=", " ", 
   RowBox[{"FullSimplify", "@", 
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{
      RowBox[{"gEM", "/", "\[ScriptE]4"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "4"}], "}"}]}], "]"}]}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.989051695153413*^9, 3.989051735870255*^9}, {
  3.989051813635622*^9, 3.989051915364847*^9}, {3.989051948357214*^9, 
  3.989051959175221*^9}, {3.989051991699196*^9, 3.989051994293007*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"7b9b0542-7b41-4c4d-a773-5af94346ab71"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Printing", "Section",
 CellChangeTimes->{{3.9890520212833033`*^9, 
  3.989052028595952*^9}},ExpressionUUID->"20ebea6c-5d2d-4401-a080-\
08c73c3018bc"],

Cell["\<\
We translate the expressions for the Lagrangian parameters into Python \
syntax. In this form, the expressions can directly be copied into the \
parameter card JSON file.\
\>", "Text",
 CellChangeTimes->{{3.995429036633198*^9, 
  3.995429098274562*^9}},ExpressionUUID->"904ff89c-84a1-4514-8eaa-\
ee772e55928d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"GF4", " ", "=", " ", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"GFermi", ",", " ", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d6Gf", " ", "=", " ", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"GFermi", "/", "GF4"}], "/", 
       RowBox[{
        RowBox[{"vT", "[", "]"}], "^", "2"}]}], " ", "/.", " ", 
      RowBox[{
       RowBox[{"vT", "[", "]"}], "->", "VEV4"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d8Gf", " ", "=", " ", 
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"GFermi", "/", "GF4"}], "/", 
        RowBox[{
         RowBox[{"vT", "[", "]"}], "^", "4"}]}], " ", "/.", " ", 
       RowBox[{
        RowBox[{"vT", "[", "]"}], "->", "VEV4"}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "4"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"params", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "\"\<d6Gf\>\"", ",", "\"\<d8Gf\>\"", ",", "\"\<VEV4\>\"", ",", 
     "\"\<d6VEV\>\"", ",", "\"\<d8VEV\>\"", ",", "\"\<\[Lambda]4\>\"", ",", 
     "\"\<d6\[Lambda]\>\"", ",", "\"\<d8\[Lambda]\>\"", ",", 
     "\"\<\[Mu]24\>\"", ",", "\"\<d6\[Mu]2\>\"", ",", "\"\<d8\[Mu]2\>\"", 
     ",", "\"\<\[ScriptG]L4\>\"", ",", "\"\<d6\[ScriptG]L\>\"", ",", 
     "\"\<d8\[ScriptG]L\>\"", ",", "\"\<\[ScriptG]Y4\>\"", ",", 
     "\"\<d6\[ScriptG]Y\>\"", ",", "\"\<d8\[ScriptG]Y\>\"", ",", 
     "\"\<cw4\>\"", ",", "\"\<d6cw\>\"", ",", "\"\<d8cw\>\"", ",", 
     "\"\<sw4\>\"", ",", "\"\<d6sw\>\"", ",", "\"\<d8sw\>\"", ",", 
     "\"\<\[ScriptE]4\>\"", ",", "\"\<d6\[ScriptE]\>\"", ",", 
     "\"\<d8\[ScriptE]\>\""}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", "\t", 
   RowBox[{
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"Style", "[", 
       RowBox[{"param", ",", "Bold"}], "]"}], "]"}], ";", 
     "\[IndentingNewLine]", "\t", 
     RowBox[{"Print", "[", "\[IndentingNewLine]", "\t\t", 
      RowBox[{"Matchete`ExportUFO`PackagePrivate`TranslateToUFO", "[", 
       RowBox[{"Expand", "[", 
        RowBox[{"ToExpression", "[", "param", "]"}], "]"}], "]"}], 
      "\[IndentingNewLine]", "\t", "]"}], ";"}], "\[IndentingNewLine]", "\t", 
    ",", "\[IndentingNewLine]", "\t", 
    RowBox[{"{", 
     RowBox[{"param", ",", "params"}], "}"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.989052084793975*^9, 3.989052340745626*^9}, {
  3.989052413307348*^9, 3.989052418746036*^9}, {3.989052665764523*^9, 
  3.989052786975368*^9}, {3.9890528406051188`*^9, 3.989052912354665*^9}, {
  3.98905300697733*^9, 3.989053029739315*^9}, {3.993893397657599*^9, 
  3.993893443823568*^9}, {3.993894512231978*^9, 3.993894755420392*^9}, {
  3.993894801445111*^9, 3.9938948246844893`*^9}, {3.993895821891908*^9, 
  3.993895825975003*^9}, {3.994415140608199*^9, 3.994415140677198*^9}, {
  3.995429400004909*^9, 3.995429441951775*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"760e4ace-f375-476e-b764-96ccc11ae8aa"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox["\<\"d6Gf\"\>",
  StripOnInput->False,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.9990744560336227`*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"3e85cddf-82ce-4f5b-9c68-d3ea94974b86"],

Cell[BoxData["\<\"cHl3_11+cHl3_22+-1./2.*cll_1221+-1./2.*cll_2112\"\>"], \
"Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.99907445605894*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"1ad81db0-c466-4724-ab06-487938f12b90"],

Cell[BoxData[
 StyleBox["\<\"d8Gf\"\>",
  StripOnInput->False,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.9990744560702047`*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"7e4dfdcc-fca8-4c96-9be5-de72bbd083d1"],

Cell[BoxData["\<\"-1./4.*cH61+1/4.*cH62+3./8.*cHe_12*cHe_21+7./8.*cHl1_12*\
cHl1_21+-1./8.*cHl1_21*cHl3_12+-1./8.*cHl1_12*cHl3_21+-1./8.*cHl3_12*cHl3_21+\
cHl3_11*cHl3_22+1/2.*cHl3_13*cHl3_31+1/2.*cHl3_23*cHl3_32+1/2.*cl2H4D2_11+1/2.\
*cl2H4D2_22+1/2.*cl2H4D4_11+1/2.*cl2H4D4_22+-1./4.*cl4H21_1221+-1./4.*cl4H21_\
2112+1/8.*cHe_21*cle_1112+1/8.*cHe_12*cle_1121+1/8.*cle_1112*cle_1121+1/8.*\
cle_1221*cle_2112+1/8.*cle_1212*cle_2121+1/8.*cHe_21*cle_2212+1/8.*cHe_12*cle_\
2221+1/8.*cle_2212*cle_2221+1/8.*cle_1321*cle_3112+1/8.*cle_1312*cle_3121+1/8.\
*cle_2321*cle_3212+1/8.*cle_2312*cle_3221+1/8.*cHe_21*cle_3312+1/8.*cHe_12*\
cle_3321+1/8.*cle_3312*cle_3321+1/4.*cHl1_21*cll_1211+-1./4.*cHl3_21*cll_1211+\
-1./8.*cll_1221**2+1/4.*cHl1_21*cll_1222+-1./4.*cHl3_21*cll_1222+-1./2.*cHl3_\
31*cll_1223+-1./2.*cHl3_23*cll_1231+1/4.*cHl1_21*cll_1233+1/4.*cHl3_21*cll_\
1233+1/4.*cHl1_12*cll_2111+-1./4.*cHl3_12*cll_2111+1/2.*cll_1211*cll_2111+1/4.\
*cll_1221*cll_2112+-1./8.*cll_2112**2+-1./2.*cHl3_32*cll_2113+1/2.*cll_1231*\
cll_2113+1/2.*cll_1212*cll_2121+1/4.*cHl1_12*cll_2122+-1./4.*cHl3_12*cll_2122+\
1/2.*cll_1222*cll_2122+1/2.*cll_1232*cll_2123+1/2.*cll_1213*cll_2131+-1./2.*\
cHl3_13*cll_2132+1/2.*cll_1223*cll_2132+1/4.*cHl1_12*cll_2133+1/4.*cHl3_12*\
cll_2133+1/2.*cll_1233*cll_2133\"\>"], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.9990744560823517`*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"68b7a6e6-bda5-4608-bdec-d2ab14eb3274"],

Cell[BoxData[
 StyleBox["\<\"VEV4\"\>",
  StripOnInput->False,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.999074456092937*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"71dbc189-569a-4114-b0b7-b46b56248a73"],

Cell[BoxData["\<\"(2.)**(-1./4.)*1/cmath.sqrt(Gf)\"\>"], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.99907445610461*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"52759dff-c28e-44e6-83eb-8032656faf18"],

Cell[BoxData[
 StyleBox["\<\"d6VEV\"\>",
  StripOnInput->False,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.999074456115196*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"ae07d48d-8ec2-47ed-a119-1394208bcc49"],

Cell[BoxData["\<\"1/2.*1/cmath.sqrt(2.)*d6GF*(Gf)**(-1.)\"\>"], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.999074456125534*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"aef4f642-d1f9-470f-952c-6b86e2ec2f67"],

Cell[BoxData[
 StyleBox["\<\"d8VEV\"\>",
  StripOnInput->False,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.999074456139329*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"dfd430cb-a106-46ed-a026-a573120b7081"],

Cell[BoxData["\<\"3./16.*d6GF**2*(Gf)**(-2.)+1/4.*d8GF*(Gf)**(-2.)\"\>"], \
"Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.9990744561498423`*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"4a837f20-9066-4982-b9da-86192a61f0e7"],

Cell[BoxData[
 StyleBox["\<\"\[Lambda]4\"\>",
  StripOnInput->False,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.9990744561617603`*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"1570749b-ba3b-4586-8998-2de809846a4b"],

Cell[BoxData["\<\"cmath.sqrt(2.)*Gf*mh**2\"\>"], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.999074456173347*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"38a690e5-6d6d-4380-a295-da213282ceb3"],

Cell[BoxData[
 StyleBox["\<\"d6\[Lambda]\"\>",
  StripOnInput->False,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.999074456189563*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"7883dedf-a4db-4ff9-881f-98d73193d4c2"],

Cell[BoxData["\<\"-1.*1/cmath.sqrt(2.)*d6GF*(Gf)**(-1.)+3./2.*(Gf)**(-2.)*(mh)\
**(-2.)*cH+-1.*cmath.sqrt(2.)*(Gf)**(-1.)*cHBox+1/2.*1/cmath.sqrt(2.)*(Gf)**(-\
1.)*cHD\"\>"], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.999074456199746*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"fa91cc5e-3274-408f-96b8-aec1ec90091b"],

Cell[BoxData[
 StyleBox["\<\"d8\[Lambda]\"\>",
  StripOnInput->False,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.999074456211*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"0e3d577f-c464-4190-ac29-81d4ce8fd06b"],

Cell[BoxData["\<\"-1./2.*d8GF*(Gf)**(-2.)+3./2.*1/cmath.sqrt(2.)*d6GF*(Gf)**(-\
3.)*(mh)**(-2.)*cH+1/8.*(Gf)**(-2.)*cH61+1/8.*(Gf)**(-2.)*cH62+3./2.*1/cmath.\
sqrt(2.)*(Gf)**(-3.)*(mh)**(-2.)*cH8\"\>"], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.999074456222822*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"f74f9868-abaa-462b-90be-92d9aa0a3b9b"],

Cell[BoxData[
 StyleBox["\<\"\[Mu]24\"\>",
  StripOnInput->False,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.999074456237195*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"4706c0ca-1e4f-4657-9dd6-979aadb49d4a"],

Cell[BoxData["\<\"1/2.*mh**2\"\>"], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.9990744562465343`*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"d126650f-4a0d-4633-b74f-0525a1fd5d40"],

Cell[BoxData[
 StyleBox["\<\"d6\[Mu]2\"\>",
  StripOnInput->False,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.999074456261428*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"bc1dff03-ec40-4d48-a58c-6290dfedcdb6"],

Cell[BoxData["\<\"3./4.*(Gf)**(-2.)*(mh)**(-2.)*cH+-1.*cmath.sqrt(2.)*(Gf)**(-\
1.)*cHBox+1/2.*1/cmath.sqrt(2.)*(Gf)**(-1.)*cHD\"\>"], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.999074456271986*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"be31ab63-f67c-4f42-84a2-2d1cede217cf"],

Cell[BoxData[
 StyleBox["\<\"d8\[Mu]2\"\>",
  StripOnInput->False,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.999074456282359*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"5a8f43a2-5964-4213-ade6-02b28bda38f3"],

Cell[BoxData["\<\"3./2.*1/cmath.sqrt(2.)*d6GF*(Gf)**(-3.)*(mh)**(-2.)*cH+1/8.*\
(Gf)**(-2.)*cH61+1/8.*(Gf)**(-2.)*cH62+1/cmath.sqrt(2.)*(Gf)**(-3.)*(mh)**(-2.\
)*cH8+-1.*d6GF*(Gf)**(-2.)*cHBox+1/4.*d6GF*(Gf)**(-2.)*cHD\"\>"], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.999074456294034*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"8a1b9bd5-d53c-4334-965d-19e30fac3f53"],

Cell[BoxData[
 StyleBox["\<\"\[ScriptG]L4\"\>",
  StripOnInput->False,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.999074456305052*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"906dfc5d-4414-4e4e-a1bf-dcc2eba20d8d"],

Cell[BoxData["\<\"2.*(2.)**(1/4.)*cmath.sqrt(Gf)*mW\"\>"], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.999074456315773*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"27ef09e4-1c66-4ce7-96a1-fd371dd74bc4"],

Cell[BoxData[
 StyleBox["\<\"d6\[ScriptG]L\"\>",
  StripOnInput->False,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.9990744563262577`*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"3273155c-0e50-4ef4-ae74-5c6abd7163f5"],

Cell[BoxData["\<\"-1./2.*1/cmath.sqrt(2.)*d6GF*(Gf)**(-1.)\"\>"], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.999074456339179*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"bd259d70-5ae6-4a52-a64e-520471da3726"],

Cell[BoxData[
 StyleBox["\<\"d8\[ScriptG]L\"\>",
  StripOnInput->False,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.999074456351161*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"534bb898-8931-4934-9fa4-3e55026a7192"],

Cell[BoxData["\<\"-1./16.*d6GF**2*(Gf)**(-2.)+-1./4.*d8GF*(Gf)**(-2.)+-1./16.*\
(Gf)**(-2.)*cH61+1/16.*(Gf)**(-2.)*cH62\"\>"], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.9990744563631268`*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"faa0c254-5c2c-418b-a83b-3e604344957b"],

Cell[BoxData[
 StyleBox["\<\"\[ScriptG]Y4\"\>",
  StripOnInput->False,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.9990744563742733`*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"89a80a4c-2c2f-41cc-820b-bdfb553fc95c"],

Cell[BoxData["\<\"2.*(2.)**(1/4.)*cmath.sqrt(Gf)*cmath.sqrt(-1.*mW**2+mZ**2)\"\
\>"], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.999074456394124*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"d3ce9d72-ab8f-41a4-a17b-6033125164aa"],

Cell[BoxData[
 StyleBox["\<\"d6\[ScriptG]Y\"\>",
  StripOnInput->False,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.9990744564135857`*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"187bd81c-2929-41d1-a2de-624304c5029c"],

Cell[BoxData["\<\"-1./2.*1/cmath.sqrt(2.)*d6GF*(Gf)**(-1.)*mW**2*(mW**2+-1.*\
mZ**2)**(-1.)+1/2.*1/cmath.sqrt(2.)*d6GF*(Gf)**(-1.)*mZ**2*(mW**2+-1.*mZ**2)**\
(-1.)+1/4.*1/cmath.sqrt(2.)*(Gf)**(-1.)*mZ**2*(mW**2+-1.*mZ**2)**(-1.)*cHD+1/\
cmath.sqrt(2.)*(Gf)**(-1.)*mW*(mW**2+-1.*mZ**2)**(-1.)*cmath.sqrt(-1.*mW**2+\
mZ**2)*cHWB\"\>"], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.999074456429089*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"1f2a06c2-3be7-465b-9349-e7bcc65b3dc1"],

Cell[BoxData[
 StyleBox["\<\"d8\[ScriptG]Y\"\>",
  StripOnInput->False,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.999074456441485*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"2bb26968-8d1c-45e9-b3b5-d8fb2fc935d2"],

Cell[BoxData["\<\"-1./16.*d6GF**2*(Gf)**(-2.)*(mW)**(4.)*(mW+-1.*mZ)**(-2.)*(\
mW+mZ)**(-2.)+-1./4.*d8GF*(Gf)**(-2.)*(mW)**(4.)*(mW+-1.*mZ)**(-2.)*(mW+mZ)**(\
-2.)+1/8.*d6GF**2*(Gf)**(-2.)*mW**2*(mW+-1.*mZ)**(-2.)*mZ**2*(mW+mZ)**(-2.)+1/\
2.*d8GF*(Gf)**(-2.)*mW**2*(mW+-1.*mZ)**(-2.)*mZ**2*(mW+mZ)**(-2.)+-1./16.*\
d6GF**2*(Gf)**(-2.)*(mW+-1.*mZ)**(-2.)*(mZ)**(4.)*(mW+mZ)**(-2.)+-1./4.*d8GF*(\
Gf)**(-2.)*(mW+-1.*mZ)**(-2.)*(mZ)**(4.)*(mW+mZ)**(-2.)+-1./16.*(Gf)**(-2.)*(\
mW)**(4.)*(mW+-1.*mZ)**(-2.)*(mW+mZ)**(-2.)*cH61+1/8.*(Gf)**(-2.)*mW**2*(mW+-\
1.*mZ)**(-2.)*mZ**2*(mW+mZ)**(-2.)*cH61+-1./16.*(Gf)**(-2.)*(mW+-1.*mZ)**(-2.)\
*(mZ)**(4.)*(mW+mZ)**(-2.)*cH61+1/16.*(Gf)**(-2.)*(mW)**(4.)*(mW+-1.*mZ)**(-2.\
)*(mW+mZ)**(-2.)*cH62+-1./16.*(Gf)**(-2.)*(mW+-1.*mZ)**(-2.)*(mZ)**(4.)*(mW+\
mZ)**(-2.)*cH62+1/16.*d6GF*(Gf)**(-2.)*mW**2*(mW+-1.*mZ)**(-2.)*mZ**2*(mW+mZ)*\
*(-2.)*cHD+-1./16.*d6GF*(Gf)**(-2.)*(mW+-1.*mZ)**(-2.)*(mZ)**(4.)*(mW+mZ)**(-\
2.)*cHD+-1./16.*(Gf)**(-2.)*mW**2*(mW+-1.*mZ)**(-2.)*mZ**2*(mW+mZ)**(-2.)*cHD*\
*2+3./64.*(Gf)**(-2.)*(mW+-1.*mZ)**(-2.)*(mZ)**(4.)*(mW+mZ)**(-2.)*cHD**2+1/4.\
*d6GF*(Gf)**(-2.)*(mW)**(3.)*(mW+-1.*mZ)**(-2.)*(mW+mZ)**(-2.)*cmath.sqrt(-1.*\
mW**2+mZ**2)*cHWB+-1./4.*d6GF*(Gf)**(-2.)*mW*(mW+-1.*mZ)**(-2.)*mZ**2*(mW+mZ)*\
*(-2.)*cmath.sqrt(-1.*mW**2+mZ**2)*cHWB+1/2.*(Gf)**(-2.)*(mW)**(3.)*(mW+-1.*\
mZ)**(-2.)*(mW+mZ)**(-2.)*cmath.sqrt(-1.*mW**2+mZ**2)*cHB*cHWB+-1./2.*(Gf)**(-\
2.)*mW*(mW+-1.*mZ)**(-2.)*mZ**2*(mW+mZ)**(-2.)*cmath.sqrt(-1.*mW**2+mZ**2)*\
cHB*cHWB+1/2.*(Gf)**(-2.)*(mW)**(3.)*(mW+-1.*mZ)**(-2.)*(mW+mZ)**(-2.)*cmath.\
sqrt(-1.*mW**2+mZ**2)*cHW*cHWB+-1./2.*(Gf)**(-2.)*mW*(mW+-1.*mZ)**(-2.)*mZ**2*\
(mW+mZ)**(-2.)*cmath.sqrt(-1.*mW**2+mZ**2)*cHW*cHWB+-1./4.*(Gf)**(-2.)*(mW)**(\
4.)*(mW+-1.*mZ)**(-2.)*(mW+mZ)**(-2.)*cHWB**2+1/2.*(Gf)**(-2.)*mW**2*(mW+-1.*\
mZ)**(-2.)*mZ**2*(mW+mZ)**(-2.)*cHWB**2+-1./4.*(Gf)**(-2.)*(mW+-1.*mZ)**(-2.)*\
(mZ)**(4.)*(mW+mZ)**(-2.)*cHWB**2+1/4.*(Gf)**(-2.)*(mW)**(4.)*(mW+-1.*mZ)**(-\
2.)*(mW+mZ)**(-2.)*cW2H43+-1./4.*(Gf)**(-2.)*mW**2*(mW+-1.*mZ)**(-2.)*mZ**2*(\
mW+mZ)**(-2.)*cW2H43+1/4.*(Gf)**(-2.)*(mW)**(3.)*(mW+-1.*mZ)**(-2.)*(mW+mZ)**(\
-2.)*cmath.sqrt(-1.*mW**2+mZ**2)*cWBH41+-1./4.*(Gf)**(-2.)*mW*(mW+-1.*mZ)**(-\
2.)*mZ**2*(mW+mZ)**(-2.)*cmath.sqrt(-1.*mW**2+mZ**2)*cWBH41\"\>"], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.9990744564511957`*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"4b9dc4b8-d3a9-4326-97aa-ddf4f97ec854"],

Cell[BoxData[
 StyleBox["\<\"cw4\"\>",
  StripOnInput->False,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.999074456466847*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"86effb15-f352-4cab-926d-670e9bfce55f"],

Cell[BoxData["\<\"mW*(mZ)**(-1.)\"\>"], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.99907445647902*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"9ede364a-3afe-43c3-859a-76699971fce6"],

Cell[BoxData[
 StyleBox["\<\"d6cw\"\>",
  StripOnInput->False,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.9990744564932528`*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"85bf2f03-3b68-4669-b88b-1c47f83d7cea"],

Cell[BoxData["\<\"1/4.*1/cmath.sqrt(2.)*(Gf)**(-1.)*cHD+1/2.*1/cmath.sqrt(2.)*\
(Gf)**(-1.)*(mW)**(-1.)*cmath.sqrt(-1.*mW**2+mZ**2)*cHWB\"\>"], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.999074456503249*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"aa619a8d-12be-4fd0-973f-ab9ed49e1fbc"],

Cell[BoxData[
 StyleBox["\<\"d8cw\"\>",
  StripOnInput->False,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.999074456516494*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"aaf31576-233b-4c80-b8ea-e6ae973a7e5a"],

Cell[BoxData["\<\"1/8.*(Gf)**(-2.)*cH62+1/8.*d6GF*(Gf)**(-2.)*cHD+-1./64.*(Gf)\
**(-2.)*cHD**2+1/4.*d6GF*(Gf)**(-2.)*(mW)**(-1.)*cmath.sqrt(-1.*mW**2+mZ**2)*\
cHWB+1/4.*(Gf)**(-2.)*(mW)**(-1.)*cmath.sqrt(-1.*mW**2+mZ**2)*cHB*cHWB+-1./16.\
*(Gf)**(-2.)*mW*1/cmath.sqrt(-1.*mW**2+mZ**2)*cHD*cHWB+1/4.*(Gf)**(-2.)*(mW)**\
(-1.)*cmath.sqrt(-1.*mW**2+mZ**2)*cHW*cHWB+-1./16.*(Gf)**(-2.)*cHWB**2+1/4.*(\
Gf)**(-2.)*cW2H43+1/8.*(Gf)**(-2.)*(mW)**(-1.)*cmath.sqrt(-1.*mW**2+mZ**2)*\
cWBH41\"\>"], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.999074456525729*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"63ec4e0c-ff4b-4855-8b8b-937e33ac4d1b"],

Cell[BoxData[
 StyleBox["\<\"sw4\"\>",
  StripOnInput->False,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.9990744565381403`*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"c3aa97ab-fb82-43ec-af7d-8945306f5d01"],

Cell[BoxData["\<\"cmath.sqrt(1+-1.*mW**2*(mZ)**(-2.))\"\>"], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.999074456549418*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"6a0b4457-2c37-4f31-ad0d-b40a5ac6fd1e"],

Cell[BoxData[
 StyleBox["\<\"d6sw\"\>",
  StripOnInput->False,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.9990744565627737`*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"c2838196-51e1-4255-8c0d-3a7df41cd8ed"],

Cell[BoxData["\<\"1/4.*1/cmath.sqrt(2.)*(Gf)**(-1.)*mW**2*(mW+-1.*mZ)**(-1.)*(\
mW+mZ)**(-1.)*cHD+1/2.*1/cmath.sqrt(2.)*(Gf)**(-1.)*mW*(mW+-1.*mZ)**(-1.)*(mW+\
mZ)**(-1.)*cmath.sqrt(-1.*mW**2+mZ**2)*cHWB\"\>"], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.999074457029787*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"113f2405-086d-4c8a-aa1a-2787fc5a0a28"],

Cell[BoxData[
 StyleBox["\<\"d8sw\"\>",
  StripOnInput->False,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.999074457079034*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"8dbfe2ad-1623-4872-aaf6-9fad2693f61f"],

Cell[BoxData["\<\"-1./8.*(Gf)**(-2.)*mW**2*(-1.*mW**2+mZ**2)**(-1.)*cH62+1/8.*\
d6GF*(Gf)**(-2.)*(mW)**(4.)*(-1.*mW**2+mZ**2)**(-2.)*cHD+-1./8.*d6GF*(Gf)**(-\
2.)*mW**2*mZ**2*(-1.*mW**2+mZ**2)**(-2.)*cHD+-1./64.*(Gf)**(-2.)*(mW)**(4.)*(-\
1.*mW**2+mZ**2)**(-2.)*cHD**2+-1./4.*d6GF*(Gf)**(-2.)*(mW)**(5.)*(-1.*mW**2+\
mZ**2)**(-5./2.)*cHWB+1/2.*d6GF*(Gf)**(-2.)*(mW)**(3.)*mZ**2*(-1.*mW**2+mZ**2)\
**(-5./2.)*cHWB+-1./4.*d6GF*(Gf)**(-2.)*mW*(mZ)**(4.)*(-1.*mW**2+mZ**2)**(-5./\
2.)*cHWB+-1./4.*(Gf)**(-2.)*(mW)**(5.)*(-1.*mW**2+mZ**2)**(-5./2.)*cHB*cHWB+1/\
2.*(Gf)**(-2.)*(mW)**(3.)*mZ**2*(-1.*mW**2+mZ**2)**(-5./2.)*cHB*cHWB+-1./4.*(\
Gf)**(-2.)*mW*(mZ)**(4.)*(-1.*mW**2+mZ**2)**(-5./2.)*cHB*cHWB+-1./16.*(Gf)**(-\
2.)*(mW)**(5.)*(-1.*mW**2+mZ**2)**(-5./2.)*cHD*cHWB+1/8.*(Gf)**(-2.)*(mW)**(3.\
)*mZ**2*(-1.*mW**2+mZ**2)**(-5./2.)*cHD*cHWB+-1./16.*(Gf)**(-2.)*mW*(mZ)**(4.)\
*(-1.*mW**2+mZ**2)**(-5./2.)*cHD*cHWB+-1./4.*(Gf)**(-2.)*(mW)**(5.)*(-1.*mW**\
2+mZ**2)**(-5./2.)*cHW*cHWB+1/2.*(Gf)**(-2.)*(mW)**(3.)*mZ**2*(-1.*mW**2+mZ**\
2)**(-5./2.)*cHW*cHWB+-1./4.*(Gf)**(-2.)*mW*(mZ)**(4.)*(-1.*mW**2+mZ**2)**(-5.\
/2.)*cHW*cHWB+1/16.*(Gf)**(-2.)*mW**2*(-1.*mW**2+mZ**2)**(-1.)*cHWB**2+-1./16.\
*(Gf)**(-2.)*mZ**2*(-1.*mW**2+mZ**2)**(-1.)*cHWB**2+1/4.*(Gf)**(-2.)*(mW)**(4.\
)*(-1.*mW**2+mZ**2)**(-2.)*cW2H43+-1./4.*(Gf)**(-2.)*mW**2*mZ**2*(-1.*mW**2+\
mZ**2)**(-2.)*cW2H43+-1./8.*(Gf)**(-2.)*(mW)**(5.)*(-1.*mW**2+mZ**2)**(-5./2.)\
*cWBH41+1/4.*(Gf)**(-2.)*(mW)**(3.)*mZ**2*(-1.*mW**2+mZ**2)**(-5./2.)*cWBH41+-\
1./8.*(Gf)**(-2.)*mW*(mZ)**(4.)*(-1.*mW**2+mZ**2)**(-5./2.)*cWBH41\"\>"], \
"Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.9990744570881653`*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"6b8b8210-6f93-438a-87e6-139e72bc8798"],

Cell[BoxData[
 StyleBox["\<\"\[ScriptE]4\"\>",
  StripOnInput->False,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.999074457100585*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"ff61501c-9fc7-4b35-b649-307c31b786ee"],

Cell[BoxData["\<\"2.*(2.)**(1/4.)*cmath.sqrt(Gf)*mW*cmath.sqrt(1+-1.*mW**2*(\
mZ)**(-2.))\"\>"], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.999074457119748*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"de489efb-f1b5-4a1f-8e7a-7c694c8e7346"],

Cell[BoxData[
 StyleBox["\<\"d6\[ScriptE]\"\>",
  StripOnInput->False,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.999074457132011*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"9198f819-847c-4cc1-861d-af73096d0ad0"],

Cell[BoxData["\<\"-1./2.*1/cmath.sqrt(2.)*d6GF*(Gf)**(-1.)*mW**2*(mW+-1.*mZ)**\
(-1.)*(mW+mZ)**(-1.)+1/2.*1/cmath.sqrt(2.)*d6GF*(Gf)**(-1.)*(mW+-1.*mZ)**(-1.)\
*mZ**2*(mW+mZ)**(-1.)+1/4.*1/cmath.sqrt(2.)*(Gf)**(-1.)*mW**2*(mW+-1.*mZ)**(-\
1.)*(mW+mZ)**(-1.)*cHD+1/2.*1/cmath.sqrt(2.)*(Gf)**(-1.)*mW*cmath.sqrt(1+-1.*\
mW**2*(mZ)**(-2.))*(mW+-1.*mZ)**(-1.)*mZ*(mW+mZ)**(-1.)*cHWB+1/2.*1/cmath.\
sqrt(2.)*(Gf)**(-1.)*mW*(mW+-1.*mZ)**(-1.)*(mW+mZ)**(-1.)*cmath.sqrt(-1.*mW**\
2+mZ**2)*cHWB\"\>"], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.999074457142229*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"db865d75-1d94-41fd-88f2-a68dd2eaf2e7"],

Cell[BoxData[
 StyleBox["\<\"d8\[ScriptE]\"\>",
  StripOnInput->False,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.9990744571534843`*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"ab5e1b77-d0b0-4b65-871f-71f497f8958b"],

Cell[BoxData["\<\"-1./16.*d6GF**2*(Gf)**(-2.)*(mW)**(4.)*(mW**2+-1.*mZ**2)**(-\
2.)+-1./4.*d8GF*(Gf)**(-2.)*(mW)**(4.)*(mW**2+-1.*mZ**2)**(-2.)+1/8.*d6GF**2*(\
Gf)**(-2.)*mW**2*mZ**2*(mW**2+-1.*mZ**2)**(-2.)+1/2.*d8GF*(Gf)**(-2.)*mW**2*\
mZ**2*(mW**2+-1.*mZ**2)**(-2.)+-1./16.*d6GF**2*(Gf)**(-2.)*(mZ)**(4.)*(mW**2+-\
1.*mZ**2)**(-2.)+-1./4.*d8GF*(Gf)**(-2.)*(mZ)**(4.)*(mW**2+-1.*mZ**2)**(-2.)+-\
1./16.*(Gf)**(-2.)*(mW)**(4.)*(mW**2+-1.*mZ**2)**(-2.)*cH61+1/8.*(Gf)**(-2.)*\
mW**2*mZ**2*(mW**2+-1.*mZ**2)**(-2.)*cH61+-1./16.*(Gf)**(-2.)*(mZ)**(4.)*(mW**\
2+-1.*mZ**2)**(-2.)*cH61+3./16.*(Gf)**(-2.)*(mW)**(4.)*(mW**2+-1.*mZ**2)**(-2.\
)*cH62+-1./4.*(Gf)**(-2.)*mW**2*mZ**2*(mW**2+-1.*mZ**2)**(-2.)*cH62+1/16.*(Gf)\
**(-2.)*(mZ)**(4.)*(mW**2+-1.*mZ**2)**(-2.)*cH62+1/16.*d6GF*(Gf)**(-2.)*(mW)**\
(4.)*(mW**2+-1.*mZ**2)**(-2.)*cHD+-1./16.*d6GF*(Gf)**(-2.)*mW**2*mZ**2*(mW**2+\
-1.*mZ**2)**(-2.)*cHD+-1./64.*(Gf)**(-2.)*(mW)**(4.)*(mW**2+-1.*mZ**2)**(-2.)*\
cHD**2+1/8.*d6GF*(Gf)**(-2.)*(mW)**(3.)*cmath.sqrt(1+-1.*mW**2*(mZ)**(-2.))*\
mZ*(mW**2+-1.*mZ**2)**(-2.)*cHWB+-1./8.*d6GF*(Gf)**(-2.)*mW*cmath.sqrt(1+-1.*\
mW**2*(mZ)**(-2.))*(mZ)**(3.)*(mW**2+-1.*mZ**2)**(-2.)*cHWB+1/8.*d6GF*(Gf)**(-\
2.)*(mW)**(3.)*(mW**2+-1.*mZ**2)**(-2.)*cmath.sqrt(-1.*mW**2+mZ**2)*cHWB+-1./\
8.*d6GF*(Gf)**(-2.)*mW*mZ**2*(mW**2+-1.*mZ**2)**(-2.)*cmath.sqrt(-1.*mW**2+mZ*\
*2)*cHWB+1/4.*(Gf)**(-2.)*(mW)**(3.)*cmath.sqrt(1+-1.*mW**2*(mZ)**(-2.))*mZ*(\
mW**2+-1.*mZ**2)**(-2.)*cHB*cHWB+-1./4.*(Gf)**(-2.)*mW*cmath.sqrt(1+-1.*mW**2*\
(mZ)**(-2.))*(mZ)**(3.)*(mW**2+-1.*mZ**2)**(-2.)*cHB*cHWB+1/4.*(Gf)**(-2.)*(\
mW)**(3.)*(mW**2+-1.*mZ**2)**(-2.)*cmath.sqrt(-1.*mW**2+mZ**2)*cHB*cHWB+-1./4.\
*(Gf)**(-2.)*mW*mZ**2*(mW**2+-1.*mZ**2)**(-2.)*cmath.sqrt(-1.*mW**2+mZ**2)*\
cHB*cHWB+1/16.*(Gf)**(-2.)*(mW)**(3.)*cmath.sqrt(1+-1.*mW**2*(mZ)**(-2.))*mZ*(\
mW**2+-1.*mZ**2)**(-2.)*cHD*cHWB+-1./16.*(Gf)**(-2.)*mW*cmath.sqrt(1+-1.*mW**\
2*(mZ)**(-2.))*(mZ)**(3.)*(mW**2+-1.*mZ**2)**(-2.)*cHD*cHWB+1/16.*(Gf)**(-2.)*\
(mW)**(3.)*(mW**2+-1.*mZ**2)**(-2.)*cmath.sqrt(-1.*mW**2+mZ**2)*cHD*cHWB+-1./\
16.*(Gf)**(-2.)*mW*mZ**2*(mW**2+-1.*mZ**2)**(-2.)*cmath.sqrt(-1.*mW**2+mZ**2)*\
cHD*cHWB+1/4.*(Gf)**(-2.)*(mW)**(3.)*cmath.sqrt(1+-1.*mW**2*(mZ)**(-2.))*mZ*(\
mW**2+-1.*mZ**2)**(-2.)*cHW*cHWB+-1./4.*(Gf)**(-2.)*mW*cmath.sqrt(1+-1.*mW**2*\
(mZ)**(-2.))*(mZ)**(3.)*(mW**2+-1.*mZ**2)**(-2.)*cHW*cHWB+1/4.*(Gf)**(-2.)*(\
mW)**(3.)*(mW**2+-1.*mZ**2)**(-2.)*cmath.sqrt(-1.*mW**2+mZ**2)*cHW*cHWB+-1./4.\
*(Gf)**(-2.)*mW*mZ**2*(mW**2+-1.*mZ**2)**(-2.)*cmath.sqrt(-1.*mW**2+mZ**2)*\
cHW*cHWB+1/8.*(Gf)**(-2.)*(mW)**(4.)*(mW**2+-1.*mZ**2)**(-2.)*cHWB**2+-1./4.*(\
Gf)**(-2.)*mW**2*mZ**2*(mW**2+-1.*mZ**2)**(-2.)*cHWB**2+1/8.*(Gf)**(-2.)*(mZ)*\
*(4.)*(mW**2+-1.*mZ**2)**(-2.)*cHWB**2+1/8.*(Gf)**(-2.)*mW**2*cmath.sqrt(1+-1.\
*mW**2*(mZ)**(-2.))*mZ*(mW**2+-1.*mZ**2)**(-2.)*cmath.sqrt(-1.*mW**2+mZ**2)*\
cHWB**2+-1./8.*(Gf)**(-2.)*cmath.sqrt(1+-1.*mW**2*(mZ)**(-2.))*(mZ)**(3.)*(mW*\
*2+-1.*mZ**2)**(-2.)*cmath.sqrt(-1.*mW**2+mZ**2)*cHWB**2+1/2.*(Gf)**(-2.)*(mW)\
**(4.)*(mW**2+-1.*mZ**2)**(-2.)*cW2H43+-3./4.*(Gf)**(-2.)*mW**2*mZ**2*(mW**2+-\
1.*mZ**2)**(-2.)*cW2H43+1/4.*(Gf)**(-2.)*(mZ)**(4.)*(mW**2+-1.*mZ**2)**(-2.)*\
cW2H43+1/8.*(Gf)**(-2.)*(mW)**(3.)*cmath.sqrt(1+-1.*mW**2*(mZ)**(-2.))*mZ*(mW*\
*2+-1.*mZ**2)**(-2.)*cWBH41+-1./8.*(Gf)**(-2.)*mW*cmath.sqrt(1+-1.*mW**2*(mZ)*\
*(-2.))*(mZ)**(3.)*(mW**2+-1.*mZ**2)**(-2.)*cWBH41+1/8.*(Gf)**(-2.)*(mW)**(3.)\
*(mW**2+-1.*mZ**2)**(-2.)*cmath.sqrt(-1.*mW**2+mZ**2)*cWBH41+-1./8.*(Gf)**(-2.\
)*mW*mZ**2*(mW**2+-1.*mZ**2)**(-2.)*cmath.sqrt(-1.*mW**2+mZ**2)*cWBH41\"\>"], \
"Print",
 CellChangeTimes->{
  3.989052787379479*^9, {3.989052904241806*^9, 3.98905292056402*^9}, 
   3.98905303018158*^9, 3.989304814478428*^9, 3.989305496734494*^9, 
   3.989404640964851*^9, 3.989583599640765*^9, 3.990770700526638*^9, 
   3.9912962918157587`*^9, 3.991304298584724*^9, 3.991304597901701*^9, 
   3.99130584155317*^9, 3.991472153060129*^9, 3.993550175381187*^9, 
   3.993712462545999*^9, 3.993713334312334*^9, 3.993717909912971*^9, 
   3.993894209045411*^9, 3.993894828657646*^9, 3.995429292515361*^9, 
   3.995429412574543*^9, 3.995429444690144*^9, 3.999069734232051*^9, 
   3.999074457166637*^9},
 CellLabel->
  "During evaluation of \
In[81]:=",ExpressionUUID->"2c11cbf2-d1f6-48c8-b15d-3a9ac751522f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"couplingsneeded", " ", "=", " ", 
   RowBox[{"Sort", "@", 
    RowBox[{"DeleteDuplicates", "@", 
     RowBox[{"Flatten", "@", 
      RowBox[{"Table", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Cases", "[", 
         RowBox[{
          RowBox[{"ToExpression", "[", "param", "]"}], ",", " ", 
          RowBox[{"a_Coupling", ":>", 
           RowBox[{"First", "@", "a"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"param", ",", "params"}], "}"}]}], "\[IndentingNewLine]", 
       "]"}]}]}]}]}], 
  ";"}], "\[IndentingNewLine]", "couplingsneeded"}], "Input",
 CellChangeTimes->{{3.9973471831955357`*^9, 3.997347259756064*^9}, {
  3.997347297565605*^9, 3.997347348242765*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"bf83b107-b305-472f-8194-eb0ab711a09e"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{3.999069740252995*^9, 3.9990744578534403`*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"d429d92d-d560-4472-948c-0164c1592608"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 844.5},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
DockedCells->{
  Cell[
   BoxData[
    DynamicModuleBox[{LinterUIDockedCell`Private`notebook$$}, 
     GraphicsBox[{
       InsetBox[
        TemplateBox[{
          PaneBox[
           StyleBox[
           "\"Code Analysis\"", FontColor -> GrayLevel[0.4], FontFamily -> 
            "Source Sans Pro", FontWeight -> Plain, FontSize -> 13, 
            StripOnInput -> False], 
           BaselinePosition -> (Baseline -> Scaled[0.65])], 
          TemplateBox[{8}, "Spacer1"], 
          PaneBox[
           
           PaneSelectorBox[{{False, False} -> 
             TemplateBox[{0}, "Spacer1"], {True, False} -> 
             TemplateBox[{0}, "Spacer1"], {True, True} -> PaneBox[
               InterpretationBox[
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "PercolateAnimator"][Medium]], 
                ProgressIndicator[Appearance -> "Percolate"], 
                BaseStyle -> {"Deploy"}], BaselinePosition -> Scaled[0.05]], {
              False, True} -> 
             DynamicModuleBox[{
               CodeInspector`LinterUI`Private`tracker$$ = 
                CodeInspector`LinterUI`Private`DynamicTriggers`\
dockedCellLintCounts}, 
               DynamicWrapperBox[
                DynamicBox[
                 ToBoxes[
                 CodeInspector`LinterUI`Private`tracker$$; 
                  LinterUIDockedCell`Private`dockedCellSeverityCountsButton[
                   LinterUIDockedCell`Private`notebook$$], TraditionalForm], 
                 TrackedSymbols :> {
                  CodeInspector`LinterUI`Private`tracker$$}], 
                If[
                CodeInspector`LinterUI`Private`tracker$$ =!= 
                 CodeInspector`LinterUI`Private`DynamicTriggers`\
dockedCellLintCounts, CodeInspector`LinterUI`Private`tracker$$ = 
                 CodeInspector`LinterUI`Private`DynamicTriggers`\
dockedCellLintCounts]], DynamicModuleValues :> {}]}, 
            Dynamic[FEPrivate`EvaluatorStatus["Local"]; {
               CodeInspector`LinterUI`Private`varValue[
               LinterUIDockedCell`Private`notebook$$, "AnalysisInProgressQ"], 
               
               TrueQ[
                CodeInspector`LinterUI`Private`varValue[
                LinterUIDockedCell`Private`notebook$$, 
                 "DockedCellPresentQ"]]}], ImageSize -> Automatic], 
           BaselinePosition -> Scaled[0.15]]}, "Row", 
         DisplayFunction -> (PaneBox[
           RowBox[{
             TemplateSlotSequence[1, "\[InvisibleSpace]"]}], Alignment -> 
           Baseline]& ), InterpretationFunction -> (RowBox[{"Row", "[", 
            RowBox[{
              RowBox[{"{", 
                TemplateSlotSequence[1, ","], "}"}], ",", 
              RowBox[{"Alignment", "\[Rule]", "Baseline"}]}], "]"}]& )], 
        Offset[{8, 0}, {-1, 0}], {-1, 0}], 
       InsetBox[
        PaneSelectorBox[{
         True -> DynamicModuleBox[{
            CodeInspector`LinterUI`Private`hoverQ$$ = False, 
             CodeInspector`LinterUI`Private`mouseDownQ$$ = False, 
             CodeInspector`LinterUI`Private`fontColor$$}, 
            ButtonBox[
             DynamicWrapperBox[
              TemplateBox[{
                DynamicWrapperBox[
                 StyleBox[
                  PaneBox[
                  "\"Reanalyze Notebook\"", ContentPadding -> True, 
                   FrameMargins -> None, BaselinePosition -> Baseline], 
                  FontColor -> 
                  Dynamic[CodeInspector`LinterUI`Private`fontColor$$], 
                  FontColor -> GrayLevel[0.2], FontFamily -> 
                  "Source Sans Pro", FontWeight -> Plain, FontSize -> 14, 
                  StripOnInput -> False], 
                 CodeInspector`LinterUI`Private`fontColor$$ = Which[
                   TrueQ[
                    Not[
                    
                    OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "ActiveQ"]]], 
                   
                   OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "TextInactiveColor"], 
                   CodeInspector`LinterUI`Private`hoverQ$$, 
                   
                   OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "TextHoverColor"], True, 
                   
                   OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "TextColor"]]], ContentPadding -> False, 
                FrameMargins -> {{9, 9}, {0, 0}}, 
                Alignment -> {Center, Center}, ImageSize -> {Automatic, 19}, 
                RoundingRadius -> 3, FrameStyle -> Dynamic[
                  Directive[
                   AbsoluteThickness[0.5], 
                   Which[
                    TrueQ[
                    Not[
                    
                    OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "ActiveQ"]]], 
                    
                    OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "EdgeInactiveColor"], 
                    CodeInspector`LinterUI`Private`hoverQ$$, 
                    
                    OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "EdgeHoverColor"], True, 
                    
                    OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "EdgeColor"]]]], Background -> Dynamic[
                  Which[
                   TrueQ[
                    Not[
                    
                    OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "ActiveQ"]]], 
                   
                   OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "BackInactiveColor"], 
                   And[
                   CodeInspector`LinterUI`Private`hoverQ$$, 
                    CodeInspector`LinterUI`Private`mouseDownQ$$], 
                   
                   OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "BackMouseDownColor"], 
                   CodeInspector`LinterUI`Private`hoverQ$$, 
                   
                   OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "BackHoverColor"], True, 
                   
                   OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "BackColor"]]]}, "Highlighted"], 
              CodeInspector`LinterUI`Private`hoverQ$$ = 
               CurrentValue["MouseOver"]; 
              CodeInspector`LinterUI`Private`mouseDownQ$$ = 
               CurrentValue["MouseButtonTest"]], 
             Appearance -> {
              "Default" -> 
               Image[RawArray["UnsignedInteger8",{{{255, 255, 255, 255}, {0, 
                  0, 0, 255}, {255, 255, 255, 255}}, {{0, 0, 0, 255}, {0, 0, 
                  0, 0}, {0, 0, 0, 255}}, {{255, 255, 255, 255}, {0, 0, 0, 
                  255}, {255, 255, 255, 255}}}], "Byte", ColorSpace -> "RGB", 
                 ImageResolution -> {72, 72}, Interleaving -> True], "Hover" -> 
               Image[RawArray["UnsignedInteger8",{{{255, 255, 255, 255}, {0, 
                  0, 0, 255}, {255, 255, 255, 255}}, {{0, 0, 0, 255}, {0, 0, 
                  0, 0}, {0, 0, 0, 255}}, {{255, 255, 255, 255}, {0, 0, 0, 
                  255}, {255, 255, 255, 255}}}], "Byte", ColorSpace -> "RGB", 
                 ImageResolution -> {72, 72}, Interleaving -> True], 
               "Pressed" -> 
               Image[RawArray["UnsignedInteger8",{{{255, 255, 255, 255}, {0, 
                  0, 0, 255}, {255, 255, 255, 255}}, {{0, 0, 0, 255}, {0, 0, 
                  0, 0}, {0, 0, 0, 255}}, {{255, 255, 255, 255}, {0, 0, 0, 
                  255}, {255, 255, 255, 255}}}], "Byte", ColorSpace -> "RGB", 
                 ImageResolution -> {72, 72}, Interleaving -> True]}, 
             BaselinePosition -> Baseline, 
             ButtonFunction :> (
              If[OptionValue[{
                  ImageSize -> {Automatic, 19}, 
                   FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                   Baseline, Alignment -> {Center, Center}, Method -> 
                   "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                   CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                   "TextHoverColor" -> 
                   CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                   CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                   CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                   "BackHoverColor" -> 
                   CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                   CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                   CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                   CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                   "EdgeHoverColor" -> 
                   CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                   CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, "ActiveQ"] =!= 
                False, 
                CodeInspector`LinterUI`Private`attachAnalysisAction[
                 EvaluationNotebook[]]]; 
              CodeInspector`LinterUI`Private`mouseDownQ$$ = False), 
             ContentPadding -> False, Evaluator -> Automatic, Method -> 
             "Queued"], DynamicModuleValues :> {}], False -> ButtonBox[
            TemplateBox[{
              StyleBox[
              "\"Analyze Notebook\"", FontColor -> GrayLevel[0.2], FontFamily -> 
               "Source Sans Pro", FontWeight -> Plain, FontSize -> 14, 
               StripOnInput -> False], ImageSize -> {Automatic, 19}, 
              FrameMargins -> {{9, 9}, {0, 0}}, BaselinePosition -> Baseline, 
              Alignment -> {Center, Center}, Background -> GrayLevel[1], 
              FrameStyle -> Dynamic[
                If[
                 CurrentValue["MouseOver"], 
                 Hue[0.55, 0.82, 0.87], 
                 GrayLevel[0.8]]]}, "Highlighted"], 
            Appearance -> {
             "Default" -> 
              Image[RawArray["UnsignedInteger8",{{{255, 255, 255, 255}, {0, 0,
                  0, 255}, {255, 255, 255, 255}}, {{0, 0, 0, 255}, {0, 0, 0, 
                 0}, {0, 0, 0, 255}}, {{255, 255, 255, 255}, {0, 0, 0, 255}, {
                 255, 255, 255, 255}}}], "Byte", ColorSpace -> "RGB", 
                ImageResolution -> {72, 72}, Interleaving -> True], "Hover" -> 
              Image[RawArray["UnsignedInteger8",{{{255, 255, 255, 255}, {0, 0,
                  0, 255}, {255, 255, 255, 255}}, {{0, 0, 0, 255}, {0, 0, 0, 
                 0}, {0, 0, 0, 255}}, {{255, 255, 255, 255}, {0, 0, 0, 255}, {
                 255, 255, 255, 255}}}], "Byte", ColorSpace -> "RGB", 
                ImageResolution -> {72, 72}, Interleaving -> True], "Pressed" -> 
              Image[RawArray["UnsignedInteger8",{{{255, 255, 255, 255}, {0, 0,
                  0, 255}, {255, 255, 255, 255}}, {{0, 0, 0, 255}, {0, 0, 0, 
                 0}, {0, 0, 0, 255}}, {{255, 255, 255, 255}, {0, 0, 0, 255}, {
                 255, 255, 255, 255}}}], "Byte", ColorSpace -> "RGB", 
                ImageResolution -> {72, 72}, Interleaving -> True]}, 
            ButtonFunction :> (CurrentValue[
                EvaluationNotebook[], DockedCells] = 
              With[{LinterUIDockedCell`Private`dockedCells = CurrentValue[
                   EvaluationNotebook[], DockedCells]}, 
                Pick[LinterUIDockedCell`Private`dockedCells, 
                 Map[Quiet[
                    Options[#, CellTags]] =!= {
                   CellTags -> "CodeAnalysisDockedCell"}& , 
                  LinterUIDockedCell`Private`dockedCells]]]; 
             Needs["CodeInspector`"]; 
             CodeInspector`AttachAnalysis[
              LinterUIDockedCell`Private`notebook$$]), Evaluator -> Automatic,
             Method -> "Queued"]}, 
         Dynamic[FEPrivate`EvaluatorStatus["Local"]; TrueQ[
            CodeInspector`LinterUI`Private`varValue[
            LinterUIDockedCell`Private`notebook$$, "DockedCellPresentQ"]]], 
         ImageSize -> Automatic], 
        Offset[{-26, 0}, {1, 0}], {1, 0}], 
       TagBox[
        TagBox[
         TooltipBox[{{
            GrayLevel[0.6], 
            DiskBox[
             Offset[{-11, 0}, {1, 0}], 
             Offset[6]]}, {
            GrayLevel[0.97], 
            AbsoluteThickness[1.5], 
            CapForm["Round"], 
            LineBox[{{
               Offset[{-13, 2}, {1, 0}], 
               Offset[{-9, -2}, {1, 0}]}, {
               Offset[{-13, -2}, {1, 0}], 
               Offset[{-9, 2}, {1, 0}]}}]}}, "\"Close analysis\"", 
          TooltipDelay -> 0, TooltipStyle -> "TextStyling"], 
         Annotation[#, "Close analysis", "Tooltip"]& ], 
        EventHandlerTag[{"MouseClicked" :> (Map[NotebookDelete, 
             Flatten[
              CodeInspector`LinterUI`Private`varValue[
              LinterUIDockedCell`Private`notebook$$, All, 
               "UIAttachedCells"]]]; Map[NotebookDelete, 
             Flatten[
              CodeInspector`LinterUI`Private`varValue[
              LinterUIDockedCell`Private`notebook$$, All, 
               "CleanCellBracketMarker"]]]; CurrentValue[
              EvaluationNotebook[], DockedCells] = 
            With[{LinterUIDockedCell`Private`dockedCells = CurrentValue[
                 EvaluationNotebook[], DockedCells]}, 
              Pick[LinterUIDockedCell`Private`dockedCells, 
               Map[Quiet[
                  Options[#, CellTags]] =!= {
                 CellTags -> "CodeAnalysisDockedCell"}& , 
                LinterUIDockedCell`Private`dockedCells]]]; 
           CodeInspector`LinterUI`Private`applyToVar[Remove, {
              EvaluationNotebook[], All}]; 
           CodeInspector`LinterUI`Private`varSet[{
             LinterUIDockedCell`Private`notebook$$, "DockedCellPresentQ"}, 
             False]), Method -> "Preemptive", PassEventsDown -> Automatic, 
          PassEventsUp -> True}]]}, AspectRatio -> Full, 
      ImageSize -> {Full, 23}, PlotRange -> {{-1, 1}, {-1, 1}}], 
     Deinitialization :> 
     CodeInspector`LinterUI`Private`varSet[{
       LinterUIDockedCell`Private`notebook$$, "DockedCellPresentQ"}, False], 
     DynamicModuleValues :> {}, 
     Initialization :> ({
       LinterUIDockedCell`Private`dockedCellSeverityCountsButton[
          Pattern[LinterUIDockedCell`Private`notebook, 
           Blank[NotebookObject]]] := 
        With[{LinterUIDockedCell`Private`formatIcon = 
           Show[#, ImageSize -> {13, 9}, BaselinePosition -> Scaled[-0.2]]& }, 
          ActionMenu[
           Highlighted[
            Row[{
              CodeInspector`LinterUI`Private`lintSeverityCountsIconRow[
              LinterUIDockedCell`Private`notebook, "exclamSize" -> 12, 
               FontSize -> 14, FontWeight -> Plain], 
              Spacer[2], 
              LinterUIDockedCell`Private`formatIcon[
               CodeInspector`LinterUI`Private`iconData["DownChevron"][
                CodeInspector`LinterUI`Private`colorData["UIDark"]]]}], 
            ImageSize -> {Automatic, 19}, BaselinePosition -> Baseline, 
            Background -> White, Frame -> True, FrameStyle -> Dynamic[
              If[
               CurrentValue["MouseOver"], 
               Hue[0.55, 0.82, 0.87], 
               GrayLevel[0.8]]], FrameMargins -> {6 {1, 1}, {1, 1}}, 
            Alignment -> {Center, Baseline}], 
           Map[
           LinterUIDockedCell`Private`dockedCellMenuItem[
            LinterUIDockedCell`Private`notebook, #]& , 
            CodeInspector`LinterUI`Private`varValue[
            LinterUIDockedCell`Private`notebook, All, "Cell"]], Appearance -> 
           None]], LinterUIDockedCell`Private`dockedCellMenuItem[
          Pattern[LinterUIDockedCell`Private`notebook, 
           Blank[NotebookObject]], 
          Pattern[LinterUIDockedCell`Private`cell, 
           Blank[CellObject]]] := With[{}, Graphics[{
             Inset[
              With[{LinterUIDockedCell`Private`expressionString = First[
                  FrontEndExecute[
                   FrontEnd`ExportPacket[
                    First[
                    CodeInspector`LinterUI`Private`varValue[
                    LinterUIDockedCell`Private`notebook, 
                    LinterUIDockedCell`Private`cell, "CellContents"]], 
                    "InputText"]]]}, {
               LinterUIDockedCell`Private`noLineBreaks = 
                StringReplace[
                 LinterUIDockedCell`Private`expressionString, "\n" -> " "]}, {
               LinterUIDockedCell`Private`previewString = 
                StringTake[LinterUIDockedCell`Private`noLineBreaks, {1, 
                   UpTo[LinterUIDockedCell`Private`$previewLength]}]}, 
               CodeInspector`LinterUI`Private`styleData["FixedWidth"][
                If[
                StringLength[LinterUIDockedCell`Private`expressionString] > 
                 LinterUIDockedCell`Private`$previewLength, 
                 StringDrop[LinterUIDockedCell`Private`previewString, -1] <> 
                 "\[Ellipsis]", 
                 LinterUIDockedCell`Private`previewString]]], {-1, 0}, {-1, 
              0}], 
             Inset[
              CodeInspector`LinterUI`Private`lintSeverityCountsIconRow[
              LinterUIDockedCell`Private`cell], {1, 0}, {1, 0}]}, 
            ImageSize -> {300, 25}, AspectRatio -> Full, 
            PlotRange -> {{-1, 1}, {-1, 1}}, ImagePadding -> None] :> (
           SelectionMove[LinterUIDockedCell`Private`cell, All, Cell]; 
           With[{
             LinterUIDockedCell`Private`nb = 
              ParentNotebook[LinterUIDockedCell`Private`cell]}, 
             FrontEndExecute[
              FrontEnd`FrontEndToken[
              LinterUIDockedCell`Private`nb, "OpenSelectionParents"]]]; 
           SelectionMove[LinterUIDockedCell`Private`cell, After, Cell])], 
        LinterUIDockedCell`Private`$previewLength = 28, 
        CodeInspector`LinterUI`Private`applyToVar[
          Pattern[CodeInspector`LinterUI`Private`function, 
           Blank[]], {
           Pattern[CodeInspector`LinterUI`Private`notebook, 
            Blank[NotebookObject]], All, 
           Pattern[CodeInspector`LinterUI`Private`name, 
            Blank[String]]}, 
          Pattern[CodeInspector`LinterUI`Private`args, 
           BlankNullSequence[]]] := 
        Map[Apply[CodeInspector`LinterUI`Private`function, 
           Join[
            ToHeldExpression[#], 
            Hold[CodeInspector`LinterUI`Private`args]]]& , 
          
          Names[(CodeInspector`LinterUI`Private`varNameString[
             CodeInspector`LinterUI`Private`notebook] <> "*") <> 
           CodeInspector`LinterUI`Private`name]], Null, 
        CodeInspector`LinterUI`Private`applyToVar[
          Pattern[CodeInspector`LinterUI`Private`function, 
           Blank[]], {
           Pattern[CodeInspector`LinterUI`Private`nameArguments, 
            BlankSequence[]], 
           Pattern[CodeInspector`LinterUI`Private`name, 
            Blank[String]]}, 
          Pattern[CodeInspector`LinterUI`Private`args, 
           BlankNullSequence[]]] := 
        Apply[CodeInspector`LinterUI`Private`function, 
          Join[
           ToHeldExpression[
            CodeInspector`LinterUI`Private`varNameString[
            CodeInspector`LinterUI`Private`nameArguments]], 
           Hold[CodeInspector`LinterUI`Private`args]]], Null, 
        CodeInspector`LinterUI`Private`applyToVar[
          Pattern[CodeInspector`LinterUI`Private`function, 
           Blank[]], {
           Pattern[CodeInspector`LinterUI`Private`nameArguments, 
            BlankSequence[]], All}, 
          Pattern[CodeInspector`LinterUI`Private`args, 
           BlankNullSequence[]]] := 
        Map[Apply[CodeInspector`LinterUI`Private`function, 
           Join[
            ToHeldExpression[#], 
            Hold[CodeInspector`LinterUI`Private`args]]]& , 
          Names[
          CodeInspector`LinterUI`Private`varNameString[
            CodeInspector`LinterUI`Private`nameArguments] <> "*"]], 
        CodeInspector`LinterUI`Private`varValue[
          Pattern[CodeInspector`LinterUI`Private`notebook, 
           Blank[NotebookObject]], All, 
          Pattern[CodeInspector`LinterUI`Private`name, 
           Blank[String]]] := Map[Symbol, 
          
          Names[(CodeInspector`LinterUI`Private`varNameString[
             CodeInspector`LinterUI`Private`notebook] <> "*") <> 
           CodeInspector`LinterUI`Private`name]], Null, 
        CodeInspector`LinterUI`Private`varValue[
          Pattern[CodeInspector`LinterUI`Private`nameArguments, 
           BlankSequence[]], 
          Pattern[CodeInspector`LinterUI`Private`name, 
           Blank[String]]] := Symbol[
          CodeInspector`LinterUI`Private`varNameString[
          CodeInspector`LinterUI`Private`nameArguments, 
           CodeInspector`LinterUI`Private`name]], Null, 
        CodeInspector`LinterUI`Private`varValue[
          Pattern[CodeInspector`LinterUI`Private`nameArguments, 
           BlankSequence[]], All] := Map[Symbol, 
          Names[
          CodeInspector`LinterUI`Private`varNameString[
            CodeInspector`LinterUI`Private`nameArguments] <> "*"]], 
        CodeInspector`LinterUI`Private`varSet[{
           Pattern[CodeInspector`LinterUI`Private`nameArguments, 
            BlankSequence[]]}, 
          Pattern[CodeInspector`LinterUI`Private`value, 
           Blank[]]] := Apply[Set, 
          Append[
           ToHeldExpression[
            CodeInspector`LinterUI`Private`varNameString[
            CodeInspector`LinterUI`Private`nameArguments]], 
           CodeInspector`LinterUI`Private`value]], 
        CodeInspector`LinterUI`Private`varNameString[
          Pattern[CodeInspector`LinterUI`Private`notebook, 
           Blank[NotebookObject]]] := ((
           "CodeInspector`LinterUI`Private`Vars`" <> "$$") <> 
          With[{CodeInspector`LinterUI`Private`nbID = 
             Last[CodeInspector`LinterUI`Private`notebook]}, 
            If[
             StringQ[CodeInspector`LinterUI`Private`nbID], 
             StringReplace[CodeInspector`LinterUI`Private`nbID, "-" -> "$"], 
             ToString[CodeInspector`LinterUI`Private`nbID]]]) <> "$$", Null, 
        CodeInspector`LinterUI`Private`varNameString[
          Pattern[CodeInspector`LinterUI`Private`cell, 
           Blank[CellObject]]] := (
          CodeInspector`LinterUI`Private`varNameString[
            Replace[
             ParentNotebook[CodeInspector`LinterUI`Private`cell], $Failed -> 
             EvaluationNotebook[]]] <> 
          With[{CodeInspector`LinterUI`Private`cellID = 
             First[CodeInspector`LinterUI`Private`cell]}, 
            If[
             StringQ[CodeInspector`LinterUI`Private`cellID], 
             StringReplace[CodeInspector`LinterUI`Private`cellID, "-" -> "$"], 
             ToString[CodeInspector`LinterUI`Private`cellID]]]) <> "$$", Null,
         CodeInspector`LinterUI`Private`varNameString[
          Pattern[CodeInspector`LinterUI`Private`notebook, 
           Blank[NotebookObject]], 
          Pattern[CodeInspector`LinterUI`Private`cell, 
           Blank[CellObject]]] := (
          CodeInspector`LinterUI`Private`varNameString[
           CodeInspector`LinterUI`Private`notebook] <> 
          With[{CodeInspector`LinterUI`Private`cellID = 
             First[CodeInspector`LinterUI`Private`cell]}, 
            If[
             StringQ[CodeInspector`LinterUI`Private`cellID], 
             StringReplace[CodeInspector`LinterUI`Private`cellID, "-" -> "$"], 
             ToString[CodeInspector`LinterUI`Private`cellID]]]) <> "$$", Null,
         CodeInspector`LinterUI`Private`varNameString[
          Pattern[CodeInspector`LinterUI`Private`notebook, 
           Blank[NotebookObject]], 
          Pattern[CodeInspector`LinterUI`Private`name, 
           Blank[String]]] := 
        CodeInspector`LinterUI`Private`varNameString[
          CodeInspector`LinterUI`Private`notebook] <> 
         CodeInspector`LinterUI`Private`name, Null, 
        CodeInspector`LinterUI`Private`varNameString[
          Pattern[CodeInspector`LinterUI`Private`cell, 
           Blank[CellObject]], 
          Pattern[CodeInspector`LinterUI`Private`name, 
           Blank[String]]] := 
        CodeInspector`LinterUI`Private`varNameString[
          CodeInspector`LinterUI`Private`cell] <> 
         CodeInspector`LinterUI`Private`name, Null, 
        CodeInspector`LinterUI`Private`varNameString[
          Pattern[CodeInspector`LinterUI`Private`notebook, 
           Blank[NotebookObject]], 
          Pattern[CodeInspector`LinterUI`Private`cell, 
           Blank[CellObject]], 
          Pattern[CodeInspector`LinterUI`Private`name, 
           Blank[String]]] := 
        CodeInspector`LinterUI`Private`varNameString[
          CodeInspector`LinterUI`Private`notebook, 
           CodeInspector`LinterUI`Private`cell] <> 
         CodeInspector`LinterUI`Private`name, Null, 
        CodeInspector`LinterUI`Private`varNameString[
          Pattern[CodeInspector`LinterUI`Private`nameArguments, 
           BlankSequence[]], 
          Pattern[CodeInspector`LinterUI`Private`lint, 
           Blank[CodeInspector`InspectionObject]], 
          Pattern[CodeInspector`LinterUI`Private`name, 
           Blank[String]]] := ((
           CodeInspector`LinterUI`Private`varNameString[
            CodeInspector`LinterUI`Private`nameArguments] <> Apply[Sequence, 
             Riffle[
              Map[StringDelete[
                ToString[#], 
                Alternatives["[", "]", "{", "}", ",", " "]]& , 
               CodeInspector`LinterUI`Private`extractFirstList[
                Last[CodeInspector`LinterUI`Private`lint][
                CodeParser`Source]]], "$"]]) <> "$$") <> 
         CodeInspector`LinterUI`Private`name, 
        CodeInspector`LinterUI`Private`extractFirstList[
          Pattern[CodeInspector`LinterUI`Private`expr, 
           Blank[]]] := FirstCase[CodeInspector`LinterUI`Private`expr, 
          Blank[List], {}, {0, Infinity}]}; 
      LinterUIDockedCell`Private`notebook$$ = EvaluationNotebook[]), 
     UnsavedVariables :> {LinterUIDockedCell`Private`notebook$$}]], 
   CellFrame -> {{0, 0}, {1, 1}}, CellFrameMargins -> {{0, 0}, {0, 0}}, 
   CellFrameColor -> GrayLevel[0.85], Background -> GrayLevel[0.97], CellTags -> 
   "CodeAnalysisDockedCell"]},
FrontEndVersion->"14.0 for Linux x86 (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"0f4fc7b1-e653-4fb5-8dc1-eba358b409d8"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 166, 3, 97, "Title",ExpressionUUID->"d7377770-bdbe-403b-ab97-6743d8962550"],
Cell[CellGroupData[{
Cell[613, 22, 152, 3, 66, "Section",ExpressionUUID->"bb36e653-6a93-48e2-b054-e5cc48612fdd"],
Cell[768, 27, 270, 6, 34, "Text",ExpressionUUID->"f4f71e95-10a2-4855-b4ac-9900c54cd881"],
Cell[1041, 35, 679, 12, 51, "Input",ExpressionUUID->"b3f5519c-9117-4229-9e98-202d2bde14a8"],
Cell[1723, 49, 8828, 143, 53, InheritFromParent,ExpressionUUID->"8f99c0a5-1095-495e-91ad-b06f5d75ec31"],
Cell[CellGroupData[{
Cell[10576, 196, 2443, 47, 117, "Print",ExpressionUUID->"d5536b3f-3592-44e6-8bf9-70396cdf9633"],
Cell[13022, 245, 803, 17, 42, "Print",ExpressionUUID->"9a3f12cc-4a00-4ac8-9008-4922b2bbce22"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13874, 268, 156, 3, 66, "Section",ExpressionUUID->"940e117d-fa4f-4f75-83cb-1336501b3cc7"],
Cell[14033, 273, 503, 9, 56, "Text",ExpressionUUID->"e3249803-9d5f-4f73-903f-dcec0229ccf1"],
Cell[CellGroupData[{
Cell[14561, 286, 165, 3, 55, "Subsection",ExpressionUUID->"9c10d790-5712-484c-b629-8e52307fddfb"],
Cell[14729, 291, 439, 8, 56, "Text",ExpressionUUID->"96bdd5ee-9a97-43da-9c22-4a3005b81a93"],
Cell[15171, 301, 6930, 155, 496, "Input",ExpressionUUID->"219c824d-5942-4173-b864-f5694caa6dc7"]
}, Closed]],
Cell[CellGroupData[{
Cell[22138, 461, 176, 3, 39, "Subsection",ExpressionUUID->"01df7fd5-7ead-4aa0-847a-6e25bfb1578b"],
Cell[22317, 466, 170, 3, 34, "Text",ExpressionUUID->"fe9c8107-5a2b-46f1-86a8-a5aa12c913e9"],
Cell[22490, 471, 2726, 65, 53, "Input",ExpressionUUID->"293ab933-925e-4f04-80c5-61afd70e216f"],
Cell[25219, 538, 179, 2, 34, "Text",ExpressionUUID->"32681d3d-25a5-4bb5-9331-2c6b68e9dbee"],
Cell[25401, 542, 3971, 106, 159, "Input",ExpressionUUID->"4005ae8c-3488-485a-9af8-67624a9d0834"],
Cell[29375, 650, 188, 3, 34, "Text",ExpressionUUID->"02626673-a6be-48df-8289-d7e07d7514cf"],
Cell[29566, 655, 2067, 63, 99, "Input",ExpressionUUID->"5b1edeeb-0978-40b6-a260-265f35bbecd3"],
Cell[31636, 720, 262, 6, 34, "Text",ExpressionUUID->"7e2b55e2-ff72-429c-94a3-d892cc32f5e8"],
Cell[31901, 728, 4365, 122, 99, "Input",ExpressionUUID->"d9554210-9746-410c-989b-4e26b65c5635"],
Cell[36269, 852, 238, 6, 34, "Text",ExpressionUUID->"51590929-ceef-48a5-b9ad-1d37040e3ae1"],
Cell[CellGroupData[{
Cell[36532, 862, 1371, 37, 54, "Input",ExpressionUUID->"bbda3362-5170-4097-b83e-c8995a8d416e"],
Cell[37906, 901, 603, 12, 70, "Message",ExpressionUUID->"2d319a2b-60b6-4f08-a644-ccbba9d0515e"],
Cell[38512, 915, 601, 12, 70, "Message",ExpressionUUID->"efed50be-27d7-4299-b232-2695bd32a866"]
}, Open  ]],
Cell[39128, 930, 160, 2, 34, "Text",ExpressionUUID->"13f0deb6-cc6c-4b0b-b6ac-69fd57d1feea"],
Cell[39291, 934, 1376, 39, 54, "Input",ExpressionUUID->"e272982c-a942-4542-82fc-775a006f43e6"]
}, Closed]],
Cell[CellGroupData[{
Cell[40704, 978, 213, 4, 39, "Subsection",ExpressionUUID->"08f1a4e6-1d76-4181-83b4-bb5e7746f0c3"],
Cell[40920, 984, 283, 6, 34, "Text",ExpressionUUID->"e4a4d6c6-bf7b-4524-a525-f844a5bd817f"],
Cell[41206, 992, 4531, 80, 94, "Input",ExpressionUUID->"e5d7b140-83b1-499d-8619-5b4ffd30dcbe"],
Cell[45740, 1074, 258, 6, 34, "Text",ExpressionUUID->"156cf640-d7ff-4b17-864d-a9dc9c65450e"],
Cell[CellGroupData[{
Cell[46023, 1084, 4762, 83, 77, "Input",ExpressionUUID->"784aad2f-2822-48ac-a96c-58da91f6aca1"],
Cell[50788, 1169, 789, 15, 70, "Echo",ExpressionUUID->"3c63542d-3a64-4c74-a12a-f17f3e0aa461"]
}, Open  ]],
Cell[51592, 1187, 303, 5, 34, "Text",ExpressionUUID->"1342c2bb-6013-434a-b7cf-45af5ea291e5"],
Cell[51898, 1194, 3437, 51, 32, "Input",ExpressionUUID->"b320e5e8-4d3b-47cb-b638-d2a60cf4e83b"],
Cell[55338, 1247, 250, 6, 34, "Text",ExpressionUUID->"bb2a8d66-c6c6-42c8-8b73-883a31befd3c"],
Cell[55591, 1255, 4900, 89, 98, "Input",ExpressionUUID->"4eb57941-c2d7-44a3-8a02-9880e60dfaa0"],
Cell[60494, 1346, 161, 2, 34, "Text",ExpressionUUID->"0cd0abfb-2493-429d-b41b-eba68ee1fe48"],
Cell[60658, 1350, 3423, 49, 29, "Input",ExpressionUUID->"bf76fd7d-8931-4288-8108-ac6ecf3c9b76"],
Cell[64084, 1401, 362, 8, 34, "Text",ExpressionUUID->"a50cafc1-3aac-481c-b47b-36b5b598b80a"],
Cell[64449, 1411, 6976, 139, 227, "Input",ExpressionUUID->"28429620-69b0-4e3a-b300-0660da06e52f"],
Cell[71428, 1552, 323, 7, 34, "Text",ExpressionUUID->"cff5b007-f4bc-4a2c-9721-3aeb7c41f07d"],
Cell[71754, 1561, 3962, 67, 32, "Input",ExpressionUUID->"53e7c039-89b0-4886-97e7-48079da6d6b0"],
Cell[75719, 1630, 291, 6, 34, "Text",ExpressionUUID->"356dd807-6cc2-4976-93f2-d087d743c62e"],
Cell[76013, 1638, 7131, 149, 287, "Input",ExpressionUUID->"4d55760a-8f87-47cf-bcd4-c0a1fc882473"]
}, Closed]],
Cell[CellGroupData[{
Cell[83181, 1792, 154, 3, 39, "Subsection",ExpressionUUID->"66bc164d-aef0-436b-9ef4-5647038bb42d"],
Cell[83338, 1797, 292, 7, 34, "Text",ExpressionUUID->"37ceb0b8-0cf4-402a-b74a-df176653ad98"],
Cell[83633, 1806, 8238, 182, 248, "Input",ExpressionUUID->"b74cb876-3e06-42c4-b855-8336e93c683c"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[91920, 1994, 208, 4, 66, "Section",ExpressionUUID->"bd249a6e-77bd-4a81-a67b-943724549236"],
Cell[92131, 2000, 255, 6, 34, "Text",ExpressionUUID->"6fe00126-838e-479d-a2bf-4c3cdbd204ad"],
Cell[CellGroupData[{
Cell[92411, 2010, 201, 4, 55, "Subsection",ExpressionUUID->"1abb8cc6-f396-4099-a293-65e9beef5076"],
Cell[CellGroupData[{
Cell[92637, 2018, 1703, 45, 120, "Input",ExpressionUUID->"b8a519d3-122b-460d-858c-65fbd151f385"],
Cell[94343, 2065, 467, 10, 70, "Message",ExpressionUUID->"4646200d-c605-47cc-aab3-1c1e261f408a"],
Cell[94813, 2077, 467, 10, 70, "Message",ExpressionUUID->"a91f8d01-7903-469a-bf17-12f1621e6e41"],
Cell[95283, 2089, 469, 10, 70, "Message",ExpressionUUID->"cd2ae86e-2090-42e6-abea-d03f16fa8395"],
Cell[95755, 2101, 465, 10, 70, "Message",ExpressionUUID->"375558ac-0507-4efe-ab5c-241189d0d121"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[96269, 2117, 157, 3, 39, "Subsection",ExpressionUUID->"c08d10db-1e06-4534-88d6-e7755cc60cf3"],
Cell[CellGroupData[{
Cell[96451, 2124, 1659, 45, 142, "Input",ExpressionUUID->"a50b3b40-67a2-4187-8c30-ad1b2c2a6261"],
Cell[98113, 2171, 1517, 25, 70, "Message",ExpressionUUID->"25e8f175-e938-4baa-9c05-64f90b10c96d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[99679, 2202, 154, 3, 39, "Subsection",ExpressionUUID->"74a4453e-97c2-47cb-b754-48fd25fceda3"],
Cell[99836, 2207, 1753, 47, 120, "Input",ExpressionUUID->"e6aaaafa-3aa5-488e-a148-9cf9429901bf"]
}, Closed]],
Cell[CellGroupData[{
Cell[101626, 2259, 205, 4, 39, "Subsection",ExpressionUUID->"336d1de0-7106-4bb2-87b1-30403e3b3029"],
Cell[CellGroupData[{
Cell[101856, 2267, 1754, 46, 142, "Input",ExpressionUUID->"b83aca48-8b5f-4bc5-b9d0-34eb6f3ab636"],
Cell[103613, 2315, 596, 12, 70, "Message",ExpressionUUID->"8b1237b9-df66-417d-b612-6fc3ba9475c8"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[104258, 2333, 160, 3, 39, "Subsection",ExpressionUUID->"2376efae-c239-4297-9ea4-f93c946134f2"],
Cell[CellGroupData[{
Cell[104443, 2340, 3088, 75, 142, "Input",ExpressionUUID->"9d6deb4e-fdd1-4c15-8d75-966afcf269ba"],
Cell[107534, 2417, 2211, 35, 44, "Message",ExpressionUUID->"40d91d57-ec4e-4266-a390-fbf94985eb14"],
Cell[109748, 2454, 3025, 46, 45, "Message",ExpressionUUID->"b6da0774-32a7-49be-9684-43b41d88a8c8"],
Cell[112776, 2502, 4488, 67, 115, "Message",ExpressionUUID->"1fed0abc-d52d-499c-962c-0c5a513756a0"],
Cell[117267, 2571, 1641, 27, 28, "Message",ExpressionUUID->"64be8c13-4766-42e0-af5a-0b1742fe493a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[118957, 2604, 150, 3, 39, "Subsection",ExpressionUUID->"2e530319-d241-4536-b5cc-57942ed602a2"],
Cell[119110, 2609, 2333, 60, 120, "Input",ExpressionUUID->"6e13ef16-c3e2-4850-8dbc-4db9f57a2f15"]
}, Closed]],
Cell[CellGroupData[{
Cell[121480, 2674, 150, 3, 39, "Subsection",ExpressionUUID->"ac9c27b3-fc32-4ad1-ae68-bc968c963994"],
Cell[121633, 2679, 1650, 45, 120, "Input",ExpressionUUID->"1605d826-1f23-476d-b1bb-639274115284"]
}, Closed]],
Cell[CellGroupData[{
Cell[123320, 2729, 156, 3, 39, "Subsection",ExpressionUUID->"e1a522e6-21c8-40e8-b4b6-7c028cca7728"],
Cell[123479, 2734, 2676, 76, 165, "Input",ExpressionUUID->"7b9b0542-7b41-4c4d-a773-5af94346ab71"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[126204, 2816, 155, 3, 66, "Section",ExpressionUUID->"20ebea6c-5d2d-4401-a080-08c73c3018bc"],
Cell[126362, 2821, 320, 7, 34, "Text",ExpressionUUID->"904ff89c-84a1-4514-8eaa-ee772e55928d"],
Cell[CellGroupData[{
Cell[126707, 2832, 3326, 77, 304, "Input",ExpressionUUID->"760e4ace-f375-476e-b764-96ccc11ae8aa"],
Cell[CellGroupData[{
Cell[130058, 2913, 806, 16, 23, "Print",ExpressionUUID->"3e85cddf-82ce-4f5b-9c68-d3ea94974b86"],
Cell[130867, 2931, 793, 14, 23, "Print",ExpressionUUID->"1ad81db0-c466-4724-ab06-487938f12b90"],
Cell[131663, 2947, 806, 16, 23, "Print",ExpressionUUID->"7e4dfdcc-fca8-4c96-9be5-de72bbd083d1"],
Cell[132472, 2965, 2017, 29, 155, "Print",ExpressionUUID->"68b7a6e6-bda5-4608-bdec-d2ab14eb3274"],
Cell[134492, 2996, 804, 16, 23, "Print",ExpressionUUID->"71dbc189-569a-4114-b0b7-b46b56248a73"],
Cell[135299, 3014, 775, 13, 23, "Print",ExpressionUUID->"52759dff-c28e-44e6-83eb-8032656faf18"],
Cell[136077, 3029, 805, 16, 23, "Print",ExpressionUUID->"ae07d48d-8ec2-47ed-a119-1394208bcc49"],
Cell[136885, 3047, 783, 13, 23, "Print",ExpressionUUID->"aef4f642-d1f9-470f-952c-6b86e2ec2f67"],
Cell[137671, 3062, 805, 16, 23, "Print",ExpressionUUID->"dfd430cb-a106-46ed-a026-a573120b7081"],
Cell[138479, 3080, 797, 14, 23, "Print",ExpressionUUID->"4a837f20-9066-4982-b9da-86192a61f0e7"],
Cell[139279, 3096, 812, 16, 23, "Print",ExpressionUUID->"1570749b-ba3b-4586-8998-2de809846a4b"],
Cell[140094, 3114, 768, 13, 23, "Print",ExpressionUUID->"38a690e5-6d6d-4380-a295-da213282ceb3"],
Cell[140865, 3129, 811, 16, 23, "Print",ExpressionUUID->"7883dedf-a4db-4ff9-881f-98d73193d4c2"],
Cell[141679, 3147, 894, 15, 23, "Print",ExpressionUUID->"fa91cc5e-3274-408f-96b8-aec1ec90091b"],
Cell[142576, 3164, 808, 16, 23, "Print",ExpressionUUID->"0e3d577f-c464-4190-ac29-81d4ce8fd06b"],
Cell[143387, 3182, 922, 15, 23, "Print",ExpressionUUID->"f74f9868-abaa-462b-90be-92d9aa0a3b9b"],
Cell[144312, 3199, 807, 16, 23, "Print",ExpressionUUID->"4706c0ca-1e4f-4657-9dd6-979aadb49d4a"],
Cell[145122, 3217, 757, 13, 23, "Print",ExpressionUUID->"d126650f-4a0d-4633-b74f-0525a1fd5d40"],
Cell[145882, 3232, 808, 16, 23, "Print",ExpressionUUID->"bc1dff03-ec40-4d48-a58c-6290dfedcdb6"],
Cell[146693, 3250, 854, 14, 23, "Print",ExpressionUUID->"be31ab63-f67c-4f42-84a2-2d1cede217cf"],
Cell[147550, 3266, 808, 16, 23, "Print",ExpressionUUID->"5a8f43a2-5964-4213-ade6-02b28bda38f3"],
Cell[148361, 3284, 945, 15, 42, "Print",ExpressionUUID->"8a1b9bd5-d53c-4334-965d-19e30fac3f53"],
Cell[149309, 3301, 812, 16, 23, "Print",ExpressionUUID->"906dfc5d-4414-4e4e-a1bf-dcc2eba20d8d"],
Cell[150124, 3319, 778, 13, 23, "Print",ExpressionUUID->"27ef09e4-1c66-4ce7-96a1-fd371dd74bc4"],
Cell[150905, 3334, 815, 16, 23, "Print",ExpressionUUID->"3273155c-0e50-4ef4-ae74-5c6abd7163f5"],
Cell[151723, 3352, 785, 13, 23, "Print",ExpressionUUID->"bd259d70-5ae6-4a52-a64e-520471da3726"],
Cell[152511, 3367, 813, 16, 23, "Print",ExpressionUUID->"534bb898-8931-4934-9fa4-3e55026a7192"],
Cell[153327, 3385, 848, 14, 23, "Print",ExpressionUUID->"faa0c254-5c2c-418b-a83b-3e604344957b"],
Cell[154178, 3401, 814, 16, 23, "Print",ExpressionUUID->"89a80a4c-2c2f-41cc-820b-bdfb553fc95c"],
Cell[154995, 3419, 805, 14, 23, "Print",ExpressionUUID->"d3ce9d72-ab8f-41a4-a17b-6033125164aa"],
Cell[155803, 3435, 815, 16, 23, "Print",ExpressionUUID->"187bd81c-2929-41d1-a2de-624304c5029c"],
Cell[156621, 3453, 1053, 17, 42, "Print",ExpressionUUID->"1f2a06c2-3be7-465b-9349-e7bcc65b3dc1"],
Cell[157677, 3472, 813, 16, 23, "Print",ExpressionUUID->"2bb26968-8d1c-45e9-b3b5-d8fb2fc935d2"],
Cell[158493, 3490, 3008, 41, 230, "Print",ExpressionUUID->"4b9dc4b8-d3a9-4326-97aa-ddf4f97ec854"],
Cell[161504, 3533, 803, 16, 23, "Print",ExpressionUUID->"86effb15-f352-4cab-926d-670e9bfce55f"],
Cell[162310, 3551, 758, 13, 23, "Print",ExpressionUUID->"9ede364a-3afe-43c3-859a-76699971fce6"],
Cell[163071, 3566, 806, 16, 23, "Print",ExpressionUUID->"85bf2f03-3b68-4669-b88b-1c47f83d7cea"],
Cell[163880, 3584, 863, 14, 23, "Print",ExpressionUUID->"aa619a8d-12be-4fd0-973f-ab9ed49e1fbc"],
Cell[164746, 3600, 804, 16, 23, "Print",ExpressionUUID->"aaf31576-233b-4c80-b8ea-e6ae973a7e5a"],
Cell[165553, 3618, 1208, 19, 61, "Print",ExpressionUUID->"63ec4e0c-ff4b-4855-8b8b-937e33ac4d1b"],
Cell[166764, 3639, 805, 16, 23, "Print",ExpressionUUID->"c3aa97ab-fb82-43ec-af7d-8945306f5d01"],
Cell[167572, 3657, 780, 13, 23, "Print",ExpressionUUID->"6a0b4457-2c37-4f31-ad0d-b40a5ac6fd1e"],
Cell[168355, 3672, 806, 16, 23, "Print",ExpressionUUID->"c2838196-51e1-4255-8c0d-3a7df41cd8ed"],
Cell[169164, 3690, 930, 15, 42, "Print",ExpressionUUID->"113f2405-086d-4c8a-aa1a-2787fc5a0a28"],
Cell[170097, 3707, 804, 16, 23, "Print",ExpressionUUID->"8dbfe2ad-1623-4872-aaf6-9fad2693f61f"],
Cell[170904, 3725, 2309, 33, 174, "Print",ExpressionUUID->"6b8b8210-6f93-438a-87e6-139e72bc8798"],
Cell[173216, 3760, 811, 16, 23, "Print",ExpressionUUID->"ff61501c-9fc7-4b35-b649-307c31b786ee"],
Cell[174030, 3778, 816, 14, 23, "Print",ExpressionUUID->"de489efb-f1b5-4a1f-8e7a-7c694c8e7346"],
Cell[174849, 3794, 812, 16, 23, "Print",ExpressionUUID->"9198f819-847c-4cc1-861d-af73096d0ad0"],
Cell[175664, 3812, 1213, 19, 61, "Print",ExpressionUUID->"db865d75-1d94-41fd-88f2-a68dd2eaf2e7"],
Cell[176880, 3833, 814, 16, 23, "Print",ExpressionUUID->"ab5e1b77-d0b0-4b65-871f-71f497f8958b"],
Cell[177697, 3851, 4295, 58, 399, "Print",ExpressionUUID->"2c11cbf2-d1f6-48c8-b15d-3a9ac751522f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[182041, 3915, 843, 19, 118, "Input",ExpressionUUID->"bf83b107-b305-472f-8194-eb0ab711a09e"],
Cell[182887, 3936, 190, 3, 33, "Output",ExpressionUUID->"d429d92d-d560-4472-948c-0164c1592608"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


